Inhomogeneous condensation in the Gross-Neveu model in noninteger spatial dimensions $1 \leq d < 3$

The Gross-Neveu model in the $N \to \infty$ approximation in $d=1$ spatial dimensions exhibits a chiral inhomogeneous phase (IP), where the chiral condensate has a spatial dependence that spontaneously breaks translational invariance and the $\mathbb{Z}_2$ chiral symmetry. This phase is absent in $d=2$, while in $d=3$ its existence and extent strongly depends on the regularization and the value of the finite regulator. This work connects these three results smoothly by extending the analysis to non-integer spatial dimensions $1 \leq d <3$, where the model is fully renormalizable. To this end, we adapt the stability analysis, which probes the stability of the homogeneous ground state under inhomogeneous perturbations, to non-integer spatial dimensions. We find that the IP is present for all $d<2$ and vanishes exactly at $d=2$. Moreover, we find no instability towards an IP for $2\leq d<3$, which suggests that the IP in $d=3$ is solely generated by the presence of a regulator.

==> anc/Phase_diagram_homboundary.dat <==
# d muchom
1.0000000204081632	0.7071067859012643
1.0003067179205596	0.7071776429144381
1.000613415432956	0.7072485067476345
1.0012268104577486	0.7073902548851627
1.0024536005073341	0.7076738331222985
1.004907180606505	0.7082413180661536
1.0098143408048468	0.7093776068178492
1.0196286612015304	0.7116554999129143
1.0409083570854587	0.7166192280446729
1.0607778835701522	0.7212852777649639
1.0802576488188762	0.7258898998237983
1.1013884691581612	0.7309194127713216
1.1211091200982115	0.7356466590229881
1.1424808261288228	0.7408070894803035
1.1634627709234648	0.7459123267197475
1.183034546318872	0.7507101866786117
1.2042573768048404	0.7559528734282934
1.2240700378915739	0.7608858935914482
1.2434929377423378	0.7657591438321074
1.2645668926836628	0.7710895572716933
1.284230678225753	0.7761046906776841
1.3055455188584044	0.7815873787283132
1.3264705982550864	0.7870182030252634
1.3459855082525334	0.792127513607341
1.3671514733405417	0.7977190564264603
1.386907269029315	0.8029863426526586
1.4083141198086495	0.808748049286763
1.4293312093520145	0.8144613871619522
1.4489381294961448	0.8198434388688411
1.470196104730836	0.8257372352533966
1.4900439105662926	0.8312967196258512
1.5095019551657796	0.8368017838683692
1.5306110548558276	0.8428371792721808
1.5503099851466409	0.8485305916031747
1.5716599705280154	0.854770105014381
1.5926201946734204	0.8609677472214518
1.6121702494195906	0.8668148988037555
1.633371359256322	0.8732308205569952
1.6531622996938184	0.8792927389354807
1.6725634788953454	0.8853057588918537
1.6936157131874334	0.8919121327242897
1.7132577780802867	0.8981552553791506
1.734550898063701	0.9050127251928298
1.7544338486478805	0.911503202654421
1.7739270379960907	0.91795113226117
1.795071282434862	0.9250434890592643
1.8148053574743985	0.931758563848541
1.836190487604496	0.9391438895100662
1.857185856498624	0.9465086918506297
1.8767710559935173	0.9534848340539208
1.8980073105789717	0.9611694229324704
1.9178333957651912	0.9684613610317921
1.9372697197154414	0.9757247845872923
1.9583570987562526	0.9837392271260856
1.9780343083978291	0.9913489035479635
1.9783775220102355	0.9914827896712028
1.978720735622642	0.9916167160318127
1.9794071628474545	0.9918846895839737
1.98078001729708	0.992421120845654
1.983525726196331	0.99349592669398
1.989017143994833	0.9956533656874024
1.9893603576072394	0.9957885542964849
1.9897035712196458	0.9959237841092856
1.9903899984444584	0.9961943674690239
1.9917628528940838	0.9967360299877902
1.994508561793335	0.9978213451524728
1.994851775405741	0.9979571967282126
1.9951949890181475	0.9980930900034802
1.9958814162429603	0.99836500177773
1.997254270692586	0.9989093270989142
1.9975974843049924	0.9990455131484649
1.9979406979173988	0.9991817411486927
1.9986271251422114	0.999454323127404
1.9989703387546176	0.9995906771690861
1.999313552367024	0.9997270732878423
1.9996567659794304	0.9998635115153578
1.9999999795918368	0.9999999918833526
2.0000000142857144	1.0000000099021025
2.000214702544392	1.0001488375014818
2.0004293908030695	1.0002976991852095
2.000858767320424	1.0005955248809315
2.0017175203551343	1.0011915861127527
2.0034350264245537	1.0023853521678723
2.0068700385633926	1.0047794926690754
2.0137400628410713	1.0095944824357725
2.028635849959821	1.0201595035744848
2.0425445184991067	1.030183775504253
2.0561803541732133	1.0401665236093987
2.070971928410713	1.051175730078671
2.084776384068748	1.0616261378136267
2.0997365782901762	1.0731510425111248
2.1144239396464255	1.0846760324550169
2.1281241824232104	1.095622076605122
2.1429801637633883	1.107713932212323
2.156849026524102	1.1192199827932248
2.1704450564196365	1.1307123805969517
2.185196824878564	1.1434301825753945
2.1989614747580273	1.155540416729229
2.213881863200883	1.168945122045639
2.2285294187785603	1.1823987731976655
2.242189855776773	1.195220751496421
2.257006031338379	1.2094419931429172
2.27083508832052	1.223025190008089
2.285819883866054	1.238097896765156
2.3005318465464097	1.2532731409041156
2.314256690647301	1.2677845578938436
2.3291372733115847	1.2839250499988664
2.343030737396404	1.2993975945426008
2.356651368616045	1.3149643724644526
2.3714277383990785	1.3323224590701586
2.3852169896026476	1.3489875510650948
2.4001619793696096	1.3675885000225474
2.414834136271393	1.3864286971747648
2.4285191745937125	1.4045505218839704
2.443359951479424	1.4248401377395021
2.4572136097856716	1.4444171499285703
2.4707944352267406	1.4642448432671658
2.485530999231202	1.4865205407036646
2.499280444656199	1.5080673929880646
2.514185628644589	1.5323188932230298
2.528103694053515	1.5558658001837598
2.5417489265972617	1.5798607547515358
2.5565498977044014	1.6069863557587574
2.570363750232077	1.6334174249161157
2.585333341323145	1.6633797795255205
2.6000300995490346	1.6942510503403143
2.6137397391954598	1.7244684964305048
2.628605117405278	1.7589301510495696
2.6424833770356315	1.7928525567125406
2.6560888038008064	1.8279137449151786
2.670849969129374	1.868188653804238
2.6846240158784775	1.9080991306068784
2.684864265407162	1.9088167127576918
2.685104514935847	1.9095350582029404
2.6855850139932156	1.9109740447970156
2.6865460121079536	1.9138612417600738
2.6884680083374297	1.91967286178753
2.692312000796382	1.9314477084891508
2.6925522503250665	1.9321904570907393
2.692792499853751	1.932934017516801
2.69327299891112	1.9344235801890117
2.694233997025858	1.9374125174849601
2.696155993255334	1.9434300009615733
2.6963962427840187	1.9441859314888605
2.6966364923127033	1.9449426997406905
2.697116991370072	1.9464587560508706
2.69807798948481	1.9495009945863182
2.6983182390134948	1.9502636735669612
2.698558488542179	1.9510272036585725
2.6990389875995477	1.9525568239569377
2.6992792371282324	1.9533229175666715
2.699519486656917	1.9540898690933672
2.6997597361856016	1.9548576802504567
2.699999985714286	1.9556263527561748

==> anc/Phasediagram_IP_moat_boundary.csv <==
# d, muc
1.0,1e+12
1.01,2201.9045421351475
1.02,1923.68257481467
1.03,1667.3657303271643
1.04,1434.28539110171
1.05,1225.042578249389
1.06,1039.5316289097407
1.07,877.0128701540108
1.08,736.2229341264192
1.09,615.5075965417788
1.1,512.9608735727865
1.11,426.5560728390552
1.12,354.25816988707993
1.13,294.11156332049455
1.1400000000000001,244.30161114338839
1.15,203.1917674008812
1.16,169.34025624827274
1.17,141.5011398485489
1.18,118.61460122842661
1.19,99.79065026736792
1.2,84.28957298955001
1.21,71.50152438810397
1.22,60.92684433466825
1.23,52.15802329942046
1.24,44.86376495100913
1.25,38.77526834073344
1.26,33.67465127569912
1.27,29.385325185557576
1.28,25.76408224464051
1.29,22.694645035501587
1.3,20.082441117149806
1.31,17.85038876435936
1.32,15.935508460036663
1.33,14.2862033759481
1.34,12.860078715298474
1.35,11.622193325828945
1.36,10.543657150718573
1.37,9.600504895262002
1.38,8.772790183584599
1.3900000000000001,8.043855676373983
1.4,7.399743728925323
1.4100000000000001,6.8287194042522605
1.42,6.320883442567445
1.43,5.867857381978218
1.44,5.462526667223453
1.45,5.098830467588864
1.46,4.771589209781814
1.47,4.4763626404361165
1.48,4.209332666891505
1.49,3.96720636297664
1.5,3.747135430464642
1.51,3.54664912696441
1.52,3.3635982448308788
1.53,3.196108184665926
1.54,3.042539534342589
1.55,2.9014548595719867
1.56,2.7715906494659315
1.57,2.651833552046392
1.58,2.5412001896421135
1.5899999999999999,2.4388199696422452
1.6,2.3439204082419116
1.6099999999999999,2.255814568025659
1.62,2.1738902781946448
1.63,2.0976008619966335
1.6400000000000001,2.0264571416266297
1.65,1.9600205285457282
1.6600000000000001,1.8978970382612033
1.67,1.8397320943269664
1.6800000000000002,1.7852060076752303
1.69,1.734030035126487
1.7000000000000002,1.6859429357277156
1.71,1.6407079559161593
1.72,1.598110184865898
1.73,1.5579542300541367
1.74,1.5200621703984747
1.75,1.4842717504741691
1.76,1.4504347845295207
1.77,1.4184157434267266
1.78,1.3880905014198865
1.79,1.359345222532389
1.8,1.332075370076435
1.81,1.3061848231770563
1.82,1.2815850885817357
1.83,1.258194595608198
1.84,1.2359380649350218
1.85,1.2147459425107185
1.8599999999999999,1.194553891161488
1.87,1.1753023333489205
1.88,1.156936039413734
1.8900000000000001,1.1394037562184782
1.9,1.1226578718227231
1.9100000000000001,1.1066541122885831
1.92,1.09135126719274
1.9300000000000002,1.0767109408185502
1.94,1.0626973263557151
1.9500000000000002,1.0492770007146384
1.96,1.0364187379108494
1.97,1.0240933390730602
1.98,1.0122734774752888
1.99,1.0009335570890219
2.0,1.0

==> anc/plotGamma2AtMuc_d1_0.dat <==
#q gamma2
7.142857142857142e-8	0.05515890003816271
0.002146954015345959	0.055158716635293585
0.004293836602120489	0.05515816644855646
0.0064407191888950195	0.05515724947034361
0.00858760177566955	0.0551559656879752
0.01073448436244408	0.055154315083698696
0.01288136694921861	0.05515229763468809
0.01502824953599314	0.05514991331304279
0.01717513212276767	0.05514716208578634
0.0193220147095422	0.055144043914864986
0.02146889729631673	0.055140558757145804
0.02361577988309126	0.055136706564414766
0.02576266246986579	0.05513248728337456
0.027909545056640322	0.055127900855642
0.030056427643414853	0.05512294721774549
0.034350192816963915	0.0551119380321139
0.03649707540373845	0.05510588233196558
0.03864395799051298	0.05509945911681988
0.04293772316406204	0.05508550978057579
0.045084605750836566	0.05507798346621888
0.047231488337611094	0.055070089250338475
0.051525253511160156	0.05505319667116624
0.05367213609793468	0.05504419807362751
0.05581901868470922	0.05503483110606069
0.06011278385825827	0.05501499153579317
0.0687003142053564	0.054970885890557486
0.07102778094266105	0.05495791443101184
0.07335524767996571	0.05494450861571392
0.078010181154575	0.05491639303389155
0.08732004810379362	0.05485493947387567
0.08964751484109827	0.05483848662703342
0.09197498157840292	0.05482159746868313
0.09662991505301223	0.05478650910163002
0.10593978200223084	0.05471108394526732
0.1082672487395355	0.05469113243642841
0.11059471547684015	0.05467074219355191
0.11524964895144946	0.054628644154068484
0.12455951590066806	0.054539167980945866
0.1431792497991053	0.05433900990126784
0.14535247925836864	0.05431379817102099
0.147525708717632	0.0542881984782001
0.15187216763615868	0.05423583371111596
0.16056508547321205	0.054126431862154475
0.1779509211473188	0.053888847545909294
0.18012415060658216	0.05385738042615403
0.1822973800658455	0.05382551867038089
0.1866438389843722	0.05376060936773298
0.1953367568214256	0.05362603406458264
0.21272259249553235	0.053337743050872057
0.21485319181961154	0.05330064806419035
0.2169837911436907	0.053263165831350365
0.2212449897918491	0.053187037463962715
0.2297673870881658	0.05303010963219783
0.24681218168079927	0.05269744037134399
0.24894278100487846	0.052654081223718854
0.25107338032895765	0.052610325444495884
0.255334578977116	0.05252162141833409
0.26385697627343274	0.052339425110152195
0.2809017708660662	0.051955726680545815
0.2832129543406755	0.051901702181642924
0.28552413781528485	0.05184719785076993
0.29014650476450343	0.05173674583763467
0.29939123866294065	0.05151004085257533
0.3178807064598151	0.05103319798063731
0.35485964205356396	0.049983804280105265
0.35701658825013194	0.049918577636302454
0.35917353444669997	0.049852901730933256
0.3634874268398359	0.04972019785039428
0.37211521162610794	0.04944935128520446
0.389370781198652	0.0488856506250519
0.42388192034373995	0.0476680650453867
0.42621945069083805	0.047581147682392605
0.42855698103793616	0.047493656500830636
0.4332320417321324	0.04731694550627518
0.4425821631205249	0.046956557838552536
0.46128240589730984	0.04620749634018735
0.4986828914508798	0.044592600755407864
0.5009777916627938	0.044488290550356864
0.5032726918747077	0.044383363565508066
0.5078624922985356	0.04417165018891447
0.5170420931461914	0.04374072119299007
0.5354012948415031	0.042848319639358166
0.5721196982321265	0.040936765190084747
0.6406209121160513	0.03688300111812412
0.71490081881694	0.031675724110101375
0.7842451326205069	0.025916070700740815
0.7863695122916842	0.025724124956961008
0.7884938919628615	0.025531193978261528
0.792742651305216	0.02514235203655353
0.8012401699899253	0.024352574634252482
0.8182352073593437	0.022723200286912906
0.8522252820981805	0.01925261741721414
0.854530245919888	0.019006452673121683
0.8568352097415954	0.018758856090125314
0.8614451373850103	0.018259323189103564
0.8706649926718399	0.017242580938315148
0.8891047032454993	0.015135724232712503
0.9259841243928181	0.01060493817913005
0.9281348509364842	0.010326713655945386
0.9302855774801504	0.01004686409973114
0.9345870305674826	0.009482234678214269
0.943189936742147	0.008332857488090343
0.960395749091476	0.005950283658049492
0.9948073737901338	0.0008200466069231063
0.9971386844843302	0.0004534466299981795
0.9994699951785264	0.0000842858812800971
1.0041326165669189	-0.0006618299599665409
1.0134578593437038	-0.00218605055420746
1.0321083448972737	-0.0053693813241260145
1.0344396555914699	-0.005780588624793798
1.0367709662856663	-0.00619486686491169
1.0414335876740588	-0.007032784950057396
1.0507588304508437	-0.008747148980771531
1.0694093160044136	-0.01233929010420748
1.0716979965634257	-0.012795958580331201
1.0739866771224378	-0.013256247625075865
1.078564038240462	-0.014187879762409806
1.0877187604765102	-0.016096762925917666
1.1060282049486068	-0.020109149938657585
1.1083168855076189	-0.020630089276894862
1.110605566066631	-0.021155548870084036
1.1151829271846552	-0.022220299558064833
1.1243376494207034	-0.024407111179145558
1.1426470938928	-0.029027327101864786
1.1447815371737708	-0.029588853876364778
1.1469159804547415	-0.030155430313351154
1.151184867016683	-0.03130405407846343
1.159722640140566	-0.03366555086741993
1.1767981863883321	-0.03866634285552117
1.178932629669303	-0.03931947824965875
1.1810670729502737	-0.03997921699241985
1.1853359595122153	-0.041318989417974905
1.1938737326360984	-0.04408330338825782
1.2109492788838645	-0.049983033920062085
1.2132643063153652	-0.05082441693313592
1.215579333746866	-0.051676424021330755
1.220209388609868	-0.05341330941358145
1.2294694983358716	-0.057026076000770025
1.2317845257673725	-0.05795990754216343
1.2340995531988734	-0.058906615908801266
1.2387296080618753	-0.06084000210460141
1.247989717787879	-0.06487679552762936
1.2503047452193798	-0.06592370466433471
1.2526197726508808	-0.06698654987271163
1.2572498275138826	-0.06916190097979875
1.266509937239886	-0.07372540995737693
1.2850301566918931	-0.08383888534649334
1.2871909468453526	-0.08511752039007088
1.2893517369988123	-0.0864192375208183
1.2936733173057315	-0.08909517717372763
1.30231647791957	-0.09476247439082323
1.3044772680730294	-0.0962509145187793
1.3066380582264892	-0.09777026513017213
1.3109596385334084	-0.10090678505559675
1.3196027991472465	-0.10761145816124339
1.3217635893007063	-0.10938710991987384
1.3239243794541657	-0.11120629440309475
1.3282459597610847	-0.11498384523886238
1.3304067499145442	-0.11694691172161609
1.332567540068004	-0.11896294524045399
1.3368891203749231	-0.12316550397876874
1.3390499105283826	-0.12535843807624367
1.3412107006818423	-0.1276172140977593
1.3455322809887615	-0.13234847571357844
1.3541754416026	-0.14280256912699887
1.3565168159065897	-0.14590080067451855
1.3588581902105794	-0.14913024470415887
1.3635409388185589	-0.1560296664649658
1.3658823131225486	-0.15972722689905028
1.3682236874265383	-0.16361181979224906
1.3729064360345176	-0.172023530549636
1.3752478103385073	-0.1766002069251727
1.3775891846424968	-0.1814647792115696
1.3799305589464865	-0.18665530443030356
1.3822719332504763	-0.1922179249090443
1.384613307554466	-0.19820933434390797
1.3869546818584557	-0.20470026224845228
1.3892960561624454	-0.21178052725540727
1.3916374304664352	-0.2195665915450457
1.393978804770425	-0.22821326675869727
1.3963201790744146	-0.23793265099866914
1.3986615533784044	-0.24902642264901154
1.401002927682394	-0.26194468171222396
1.4033443019863838	-0.27740277798883844
1.4056856762903736	-0.2966419446579833
1.4080270505943633	-0.3221178880935382
1.410368424898353	-0.35989592196128734
1.4127097992023427	-0.4345403880559049
1.4150511735063325	-0.4810410201099148
1.4173925478103222	-0.3748376712556532
1.419733922114312	-0.3308546092843567
1.4220752964183017	-0.30265314778373914
1.4244166707222914	-0.2818428128658463
1.426758045026281	-0.26533740987563376
1.4290994193302706	-0.2516537110207002
1.4313981634990762	-0.24016190591628783
1.4336969076678816	-0.2301069893260307
1.4359956518366872	-0.22116766378468602
1.4382943960054928	-0.213119645228234
1.4405931401742984	-0.20580015342221358
1.442891884343104	-0.19908729574286427
1.447489372680715	-0.18712703578840778
1.4497881168495206	-0.18174737107925765
1.452086861018326	-0.1767007242914538
1.4566843493559372	-0.16745598446939436
1.4589830935247428	-0.1631976578420595
1.4612818376935484	-0.15914945960781507
1.4658793260311593	-0.1516060158011549
1.468178070199965	-0.1480784222087599
1.4704768143687703	-0.14469540633199768
1.4750743027063815	-0.1383181321883883
1.4773730468751871	-0.1353045324195904
1.4796717910439927	-0.1323964658446433
1.4842692793816037	-0.1268685289586103
1.4865680235504093	-0.12423618573679387
1.4888667677192147	-0.12168425621463616
1.4934642560568259	-0.11680256743398303
1.502659232732048	-0.10781591355962039
1.5048037396228122	-0.10585096622432268
1.5069482465135766	-0.10393066899490402
1.511237260295105	-0.10021600223922415
1.5198152878581621	-0.09324124611923551
1.5219597947489263	-0.09158327395610175
1.5241043016396905	-0.08995687445440871
1.528393315421219	-0.08679398715439958
1.536971342984276	-0.08079782198862048
1.5391158498750401	-0.07936184835617319
1.5412603567658043	-0.0779493788570748
1.5455493705473329	-0.07519184883699821
1.5541273981103898	-0.06992673813746624
1.5712834532365036	-0.06026387362105608
1.573608544277798	-0.059032578893728434
1.5759336353190925	-0.05781826664635137
1.580583817401681	-0.05543867575944831
1.5898841815668585	-0.0508633134833259
1.6084849098972134	-0.04236302180304146
1.6108100009385078	-0.04135508346320082
1.6131350919798022	-0.04035832351924514
1.6177852740623908	-0.038397312586914305
1.6270856382275682	-0.03459862016961843
1.645686366557923	-0.027447119538257375
1.647857220321176	-0.026647848484396972
1.650028074084429	-0.025855487510606665
1.6543697816109353	-0.02429099535915637
1.6630531966639475	-0.021239612461006082
1.6804200267699718	-0.01542319450455433
1.7151536869820208	-0.0047756930037667015
1.7172819106100898	-0.004160807557865028
1.7194101342381587	-0.0035498830950855416
1.7236665814942964	-0.0023396998883594548
1.7321794760065718	0.00003546272832522091
1.749205265031123	0.00461579849078406
1.7832568430802251	0.01317155557879639
1.8571386919953936	0.029511217949041588
1.9260849480132403	0.04268362826487205
2.0008098968480508	0.055287720899086595
2.0741706813569682	0.06635633070836532
2.142595872968564	0.0757525565245783
2.2167997573971236	0.08511572449842646
2.2860680489283616	0.09320719734014285
2.353972176133706	0.10062264255888759
2.4276549961560145	0.10817051262298114
2.496402223281001	0.11480485688060159
2.5709281432229516	0.12160683836671202
2.6405184702675806	0.12763351960432145
2.708744632986316	0.13326993828476222
2.7827494885220156	0.13910959143482504
2.851818751160393	0.1443267046761131
2.926666706615735	0.14974968856809354
3.000150497745183	0.15486087445285432
3.0686986959773095	0.1594543736850193
3.1430255870264	0.164259955041713
3.2124168851781687	0.16859417213411387
3.2804440190040443	0.17271062917111837
3.3542498456468834	0.17703845129287413
3.423120079392401	0.18095552732793915
3.4255225746792455	0.18109015179828658
3.4279250699660904	0.18122464311652586
3.4327300605397797	0.18149322745656618
3.442340041687158	0.18202881101456284
3.4615600039819148	0.1830937013308879
3.463962499268759	0.18322622964439786
3.466364994555604	0.18335862933233046
3.4711699851292934	0.1836230439298326
3.4807799662766716	0.184150341648407
3.4831824615635165	0.18428184860085384
3.485584956850361	0.18441322910064836
3.49038994742405	0.18467561181155367
3.4927924427108943	0.18480661455507594
3.495194937997739	0.184937491910777
3.497597433284584	0.18506824414265546
3.4999999285714285	0.1851988715138344

==> anc/plotGamma2AtMuc_d1_2.dat <==
#q gamma2
7.142857142857142e-8	0.03490675820914725
0.002146954015345959	0.034906633261518175
0.004293836602120489	0.03490625843391794
0.0064407191888950195	0.034905633722325635
0.00858760177566955	0.034904759120039625
0.01073448436244408	0.03490363461767728
0.01288136694921861	0.03490226020317466
0.01502824953599314	0.034900635861786
0.01717513212276767	0.0348987615760832
0.0193220147095422	0.03489663732595512
0.02146889729631673	0.03489426308860683
0.02361577988309126	0.034891638838558746
0.02576266246986579	0.03488876454764565
0.027909545056640322	0.03488564018501558
0.030056427643414853	0.03488226571712875
0.034350192816963915	0.03487476631797821
0.03649707540373845	0.034870641306183364
0.03864395799051298	0.034866266028066396
0.04293772316406204	0.03485676448216677
0.045084605750836566	0.03485163811228975
0.047231488337611094	0.03484626127189797
0.051525253511160156	0.034834755945661385
0.05367213609793468	0.0348286273360965
0.05581901868470922	0.034822248008571956
0.06011278385825827	0.03480873692238239
0.0687003142053564	0.0347787029324006
0.07102778094266105	0.034769870654091796
0.07335524767996571	0.034760742962091744
0.078010181154575	0.034741600870523325
0.08732004810379362	0.034699766379337145
0.08964751484109827	0.03468856734014246
0.09197498157840292	0.034677071855520804
0.09662991505301223	0.03465319096166258
0.10593978200223084	0.03460186514205831
0.1082672487395355	0.03458829023275711
0.11059471547684015	0.03457441760128285
0.11524964895144946	0.03454577845992997
0.12455951590066806	0.03448491946190086
0.1431792497991053	0.03434883368968239
0.14535247925836864	0.034331697912250984
0.147525708717632	0.03431429969733541
0.15187216763615868	0.03427871517048752
0.16056508547321205	0.03420438806404196
0.1779509211473188	0.03404305370913764
0.18012415060658216	0.03402169374932205
0.1822973800658455	0.03400006785215645
0.1866438389843722	0.03395601726001545
0.1953367568214256	0.03386471380320091
0.21272259249553235	0.03366923840583787
0.21485319181961154	0.03364409782449272
0.2169837911436907	0.03361869748753786
0.2212449897918491	0.03356711641896091
0.2297673870881658	0.03346082463156768
0.24681218168079927	0.03323565520070044
0.24894278100487846	0.03320632300662492
0.25107338032895765	0.03317672617418564
0.255334578977116	0.03311673725911064
0.26385697627343274	0.03299356889427298
0.2809017708660662	0.032734390893420576
0.2832129543406755	0.03269792165869948
0.28552413781528485	0.03266113423538518
0.29014650476450343	0.03258660283339317
0.29939123866294065	0.03243369960087533
0.3178807064598151	0.03211241349516834
0.35485964205356396	0.03140690867741898
0.35701658825013194	0.03136312756446853
0.35917353444669997	0.0313190532568617
0.3634874268398359	0.031230022878379
0.37211521162610794	0.031048419559289612
0.389370781198652	0.0306709147194174
0.42388192034373995	0.029857624163944784
0.42621945069083805	0.029799678125237237
0.42855698103793616	0.029741364450874143
0.4332320417321324	0.029623630608592442
0.4425821631205249	0.029383711416073523
0.46128240589730984	0.028885856164045723
0.4986828914508798	0.02781628147716899
0.5009777916627938	0.027747371327111352
0.5032726918747077	0.02767807534320915
0.5078624922985356	0.02753832144550334
0.5170420931461914	0.02725413442423438
0.5354012948415031	0.026666783612486367
0.5721196982321265	0.025413964303667443
0.6406209121160513	0.02278123175513068
0.71490081881694	0.019447807636133844
0.7842451326205069	0.015825056913003923
0.8522252820981805	0.011719305567654808
0.9259841243928181	0.006530063439006993
0.9948073737901338	0.0008517582262769358
0.9971386844843302	0.0006430635981630739
0.9994699951785264	0.00043320902313562226
1.0041326165669189	9.982503909496121e-6
1.0134578593437038	-0.0008508098645861051
1.0321083448972737	-0.0026320244866380044
1.0694093160044136	-0.006453199608580658
1.0716979965634257	-0.006699758904326281
1.0739866771224378	-0.006947797047669409
1.078564038240462	-0.0074483660617777475
1.0877187604765102	-0.00846788058675986
1.1060282049486068	-0.01058385755852543
1.1426470938928	-0.015154754823959449
1.1447815371737708	-0.01543640932015962
1.1469159804547415	-0.01571985445611599
1.151184867016683	-0.01629219412329827
1.159722640140566	-0.01745923236735019
1.1767981863883321	-0.01988754245442744
1.178932629669303	-0.020200362169735336
1.1810670729502737	-0.02051532562878266
1.1853359595122153	-0.021151786882148
1.1938737326360984	-0.022451596427044397
1.2109492788838645	-0.02516521744889394
1.2132643063153652	-0.025545486134130914
1.215579333746866	-0.025928840893198475
1.220209388609868	-0.0267049898006627
1.2294694983358716	-0.02829637327065465
1.247989717787879	-0.03164710338933169
1.2503047452193798	-0.03208279896430184
1.2526197726508808	-0.03252244633896885
1.2572498275138826	-0.03341386366361844
1.266509937239886	-0.0352471604811089
1.2850301566918931	-0.0391330931063284
1.2871909468453526	-0.039607081163709326
1.2893517369988123	-0.040085649794757316
1.2936733173057315	-0.041056867885532825
1.30231647791957	-0.043058142141640415
1.3196027991472465	-0.04731856771012988
1.3217635893007063	-0.04787749659805465
1.3239243794541657	-0.048442706303334
1.3282459597610847	-0.049592522943536874
1.3368891203749231	-0.05197390467100861
1.3541754416026	-0.057101773479421164
1.3565168159065897	-0.05783795748608249
1.3588581902105794	-0.058584963940964754
1.3635409388185589	-0.06011273004407926
1.3729064360345176	-0.06331314673768884
1.3752478103385073	-0.06414569492527886
1.3775891846424968	-0.06499207364527163
1.3822719332504763	-0.06672820682068994
1.3916374304664352	-0.07038863837409884
1.393978804770425	-0.07134635151167606
1.3963201790744146	-0.07232241074607602
1.401002927682394	-0.0743324940221157
1.410368424898353	-0.07860771489135142
1.4127097992023427	-0.07973514537595482
1.4150511735063325	-0.08088817140206889
1.419733922114312	-0.08327593198038598
1.4290994193302706	-0.08841831287243768
1.4313981634990762	-0.08976476013026988
1.4336969076678816	-0.09114816709138017
1.4382943960054928	-0.09403461853286722
1.4405931401742984	-0.0955425569383808
1.442891884343104	-0.0970972968553364
1.447489372680715	-0.10035986971860204
1.4497881168495206	-0.10207490409311627
1.452086861018326	-0.10385124667896019
1.4566843493559372	-0.10760727184622733
1.4589830935247428	-0.10959820431624871
1.4612818376935484	-0.11167316604194734
1.4658793260311593	-0.1161071582327612
1.468178070199965	-0.11848526142344652
1.4704768143687703	-0.12098608151157421
1.472775558537576	-0.12362359625934337
1.4750743027063815	-0.1264143743530387
1.4773730468751871	-0.12937826595074486
1.4796717910439927	-0.1325393415290239
1.4842692793816037	-0.1395787995963526
1.4865680235504093	-0.1435412104514473
1.4888667677192147	-0.1478756607383075
1.4911655118880203	-0.15266397654689118
1.4934642560568259	-0.15801913344503854
1.4957630002256315	-0.16410365637381452
1.498061744394437	-0.1711641608195676
1.5003604885632424	-0.17960289209132274
1.502659232732048	-0.19014775290992514
1.5048037396228122	-0.20322458838742596
1.5069482465135766	-0.22284848631703807
1.5090927534043408	-0.26721502055101154
1.511237260295105	-0.2288949429091814
1.5133817671858694	-0.1970606787495487
1.5155262740766335	-0.17951708297325475
1.5176707809673977	-0.16713971947334355
1.5198152878581621	-0.157493537789812
1.5219597947489263	-0.14955174774949542
1.5241043016396905	-0.14278051651456408
1.5262488085304549	-0.13686542752466996
1.528393315421219	-0.1316051144808637
1.5305378223119832	-0.12686257791235922
1.5326823292027476	-0.12254024305372764
1.536971342984276	-0.11488531219577826
1.5391158498750401	-0.11145534939064693
1.5412603567658043	-0.10824233913408578
1.5455493705473329	-0.10236274890649748
1.547693877438097	-0.09965515007541605
1.5498383843288615	-0.09708052144523517
1.5541273981103898	-0.09227908385058302
1.556271905001154	-0.09003115805613648
1.5584164118919182	-0.08787333982191291
1.5627054256734467	-0.0837992095038391
1.5712834532365036	-0.07645824483388593
1.573608544277798	-0.07462457887330631
1.5759336353190925	-0.07284877886808257
1.580583817401681	-0.0694558698279165
1.5898841815668585	-0.06321881688270983
1.592209272608153	-0.061759002987470404
1.5945343636494473	-0.06033470379958515
1.599184545732036	-0.057585441844848
1.6084849098972134	-0.0524409531222038
1.6108100009385078	-0.05122080628512386
1.6131350919798022	-0.050024738161067506
1.6177852740623908	-0.047700805932102214
1.6270856382275682	-0.0433008778755493
1.645686366557923	-0.03533270902597968
1.647857220321176	-0.03446461277765152
1.650028074084429	-0.03360806998928792
1.6543697816109353	-0.03192830172362997
1.6630531966639475	-0.028693423255908804
1.6804200267699718	-0.02266331822345867
1.6825908805332248	-0.021946361576588712
1.6847617342964778	-0.021236927311246274
1.689103441822984	-0.019839922267209487
1.6977868568759962	-0.017128777073013086
1.7151536869820208	-0.012005597318487118
1.7172819106100898	-0.011402777083651679
1.7194101342381587	-0.01080505201907616
1.7236665814942964	-0.009624496356140523
1.7321794760065718	-0.007320380269597006
1.749205265031123	-0.0029215246783383594
1.7832568430802251	0.005161060154707794
1.7855656508588242	0.00567896619640192
1.7878744586374231	0.006193391359550979
1.7924920741946213	0.0072120177463659875
1.8017273053090173	0.009209834211579268
1.8201977675378094	0.013058427735913453
1.8571386919953936	0.02024017244034932
1.9260849480132403	0.03218046582460926
2.0008098968480508	0.0435143911247644
2.0741706813569682	0.05344310233268653
2.142595872968564	0.06188025933829233
2.2167997573971236	0.07031406050043754
2.2860680489283616	0.07763513190010009
2.353972176133706	0.08437888208191632
2.4276549961560145	0.09128300739407044
2.496402223281001	0.0973891561321342
2.5709281432229516	0.1036898666003385
2.6405184702675806	0.10930912254560492
2.708744632986316	0.11459765936951523
2.7827494885220156	0.12011241386429389
2.851818751160393	0.12507114507060935
2.926666706615735	0.1302586248145967
3.000150497745183	0.13517968366057104
3.0686986959773095	0.13962939047676842
3.1430255870264	0.1443126243128626
3.2124168851781687	0.1485616261674146
3.2804440190040443	0.15261961582702616
3.3542498456468834	0.15690994710330813
3.423120079392401	0.16081458310105368
3.4255225746792455	0.16094914632220136
3.4279250699660904	0.1610836008633515
3.4327300605397797	0.16135218481597235
3.442340041687158	0.1618880585304402
3.4615600039819148	0.16295467916622625
3.463962499268759	0.16308753040287527
3.466364994555604	0.16322027651078325
3.4711699851292934	0.1634854542017246
3.4807799662766716	0.16401455747256138
3.4831824615635165	0.164146573672932
3.485584956850361	0.16427848644833426
3.49038994742405	0.16454200256246476
3.4927924427108943	0.16467360631854283
3.495194937997739	0.16480510748435784
3.497597433284584	0.16493650626683332
3.4999999285714285	0.1650678028721969

==> anc/plotGamma2AtMuc_d1_5.dat <==
#q gamma2
7.142857142857142e-8	0.01615910588231886
0.002146954015345959	0.016159044231201628
0.004293836602120489	0.016158859285616528
0.0064407191888950195	0.01615855104425079
0.00858760177566955	0.01615811950491647
0.01073448436244408	0.016157564664550345
0.01288136694921861	0.016156886519213855
0.01502824953599314	0.01615608506409299
0.01717513212276767	0.01615516029349813
0.0193220147095422	0.01615411220086391
0.02146889729631673	0.01615294077874902
0.02361577988309126	0.016151646018835994
0.02576266246986579	0.016150227911930975
0.027909545056640322	0.016148686447963446
0.030056427643414853	0.01614702161598596
0.034350192816963915	0.016143321799824705
0.03649707540373845	0.016141286789358396
0.03864395799051298	0.0161391283583163
0.04293772316406204	0.016134441172276238
0.045084605750836566	0.01613191238396558
0.047231488337611094	0.016129260108452805
0.051525253511160156	0.016123585019511895
0.05367213609793468	0.016120562165725716
0.05581901868470922	0.016117415744020182
0.06011278385825827	0.0161107521064267
0.0687003142053564	0.016095940972020373
0.07102778094266105	0.01609158578168634
0.07335524767996571	0.016087085118939522
0.078010181154575	0.016077647224187686
0.08732004810379362	0.016057024024609037
0.08964751484109827	0.016051503930514636
0.09197498157840292	0.016045838027935265
0.09662991505301223	0.01603406860580323
0.10593978200223084	0.01600877788344152
0.1082672487395355	0.016002089919923863
0.11059471547684015	0.015995255732529485
0.11524964895144946	0.015981148454679187
0.12455951590066806	0.015951176596310707
0.1431792497991053	0.01588418908380659
0.14535247925836864	0.015875757227107237
0.147525708717632	0.01586719695379518
0.15187216763615868	0.015849690903130036
0.16056508547321205	0.0158131349511033
0.1779509211473188	0.015733832135919095
0.18012415060658216	0.01572333746311821
0.1822973800658455	0.01571271324182121
0.1866438389843722	0.015691075835644684
0.1953367568214256	0.0156462428852212
0.21272259249553235	0.015550325299146815
0.21485319181961154	0.015537995744133047
0.2169837911436907	0.015525540337335064
0.2212449897918491	0.015500251606243654
0.2297673870881658	0.015448159884093045
0.24681218168079927	0.01533789784770342
0.24894278100487846	0.015323543275813993
0.25107338032895765	0.015309061288405245
0.255334578977116	0.015279714640795444
0.26385697627343274	0.015219487613092742
0.2809017708660662	0.015092873423125368
0.2832129543406755	0.015075070348262836
0.28552413781528485	0.015057115182921575
0.29014650476450343	0.015020747949885107
0.29939123866294065	0.014946181373608583
0.3178807064598151	0.014789682492405741
0.35485964205356396	0.014446902479510039
0.35701658825013194	0.014425670315853605
0.35917353444669997	0.014404300634835998
0.3634874268398359	0.014361148041734915
0.37211521162610794	0.014273185104987488
0.389370781198652	0.01409058850206518
0.42388192034373995	0.013698376169360996
0.42621945069083805	0.01367049259215823
0.42855698103793616	0.013642440322665626
0.4332320417321324	0.013585828612535173
0.4425821631205249	0.013470568729614399
0.46128240589730984	0.013231839083958913
0.4986828914508798	0.012720998109188076
0.5721196982321265	0.011583797826608691
0.6406209121160513	0.01035378538330485
0.71490081881694	0.00882099546973302
0.7842451326205069	0.007186594267364035
0.8522252820981805	0.0053742580812676695
0.9259841243928181	0.0031451089482461402
0.9948073737901338	0.0007855054897184053
1.0694093160044136	-0.002125862141073055
1.1426470938928	-0.005408580934429474
1.2109492788838645	-0.00893201639488745
1.2850301566918931	-0.013389897151526647
1.2871909468453526	-0.013531756058185535
1.2893517369988123	-0.01367435863737038
1.2936733173057315	-0.013961822543094853
1.30231647791957	-0.014545985640376069
1.3196027991472465	-0.015752954905367992
1.3541754416026	-0.018336917943933582
1.3565168159065897	-0.01852086500025901
1.3588581902105794	-0.01870602568287526
1.3635409388185589	-0.01908004912954683
1.3729064360345176	-0.019843351043785613
1.3916374304664352	-0.021434849729149105
1.393978804770425	-0.02164023711225795
1.3963201790744146	-0.021847125496886406
1.401002927682394	-0.02226549220941919
1.410368424898353	-0.02312122367262261
1.4290994193302706	-0.024914280988153892
1.4313981634990762	-0.02514235156376014
1.4336969076678816	-0.02537227148307181
1.4382943960054928	-0.025837782383842507
1.447489372680715	-0.02679239777930217
1.4658793260311593	-0.02880409467654316
1.468178070199965	-0.02906594804084321
1.4704768143687703	-0.02933025938671283
1.4750743027063815	-0.029866451735577653
1.4842692793816037	-0.030970576707374204
1.502659232732048	-0.03331907577927069
1.5048037396228122	-0.03360632950183726
1.5069482465135766	-0.03389659850318531
1.511237260295105	-0.03448645932662729
1.5198152878581621	-0.035705560872044184
1.536971342984276	-0.03832065898565966
1.5391158498750401	-0.038666093508648
1.5412603567658043	-0.03901603806824051
1.5455493705473329	-0.03972998879970539
1.5541273981103898	-0.0412182289142459
1.5712834532365036	-0.04447577372256695
1.573608544277798	-0.04495074617024632
1.5759336353190925	-0.04543476384125915
1.580583817401681	-0.046431548792177965
1.5898841815668585	-0.0485531717214495
1.592209272608153	-0.04911341368126798
1.5945343636494473	-0.04968685447776801
1.599184545732036	-0.050876312435560136
1.6084849098972134	-0.05345059556455492
1.6108100009385078	-0.05414119268384633
1.6131350919798022	-0.05485325048548936
1.6177852740623908	-0.056348328921025856
1.620110365103685	-0.05713516527140662
1.6224354561449794	-0.057951170874905755
1.6270856382275682	-0.05968157641778618
1.6294107292688627	-0.060602488459149895
1.631735820310157	-0.0615657893015938
1.6340609113514515	-0.06257629617936104
1.6363860023927457	-0.06363975166670237
1.6387110934340399	-0.06476308480126608
1.6410361844753343	-0.06595477303914311
1.645686366557923	-0.06858819193237581
1.647857220321176	-0.06995910045642226
1.650028074084429	-0.0714440062627529
1.652198927847682	-0.0730678501744511
1.6543697816109353	-0.07486542487189177
1.6565406353741885	-0.07688759423748588
1.6587114891374415	-0.07921351944707285
1.6608823429006945	-0.0819777663155048
1.6630531966639475	-0.08544212812049226
1.6652240504272005	-0.09025277689370549
1.6673949041904534	-0.09933597965685664
1.6695657579537064	-0.085074376108082
1.6717366117169596	-0.07482521226252187
1.6739074654802129	-0.06868956119253922
1.6760783192434658	-0.06412792154790706
1.6782491730067188	-0.06043325336545319
1.6804200267699718	-0.05729713253358318
1.6825908805332248	-0.05455473610912932
1.6847617342964778	-0.05210671710326789
1.6869325880597308	-0.04988816853342344
1.689103441822984	-0.04785415047323702
1.6912742955862372	-0.045972151268766956
1.6934451493494902	-0.044217826789121506
1.6977868568759962	-0.04102121765504964
1.6999577106392492	-0.03955232109636184
1.7021285644025024	-0.03815607556512744
1.7064702719290086	-0.035550824469540984
1.7151536869820208	-0.03093358498103972
1.7172819106100898	-0.02989924339597293
1.7194101342381587	-0.028897266426739097
1.7236665814942964	-0.026981299418147506
1.7321794760065718	-0.023449926778039084
1.7343076996346407	-0.022620985140131906
1.7364359232627096	-0.021811149014680686
1.7406923705188473	-0.020244705545636305
1.749205265031123	-0.017300452654067332
1.751333488659192	-0.01659937070101204
1.7534617122872609	-0.01591101090555207
1.7577181595433986	-0.014570259771512786
1.766231054055674	-0.012019157470062564
1.7832568430802251	-0.007352714962635985
1.7855656508588242	-0.0067580482479285
1.7878744586374231	-0.006171483877714403
1.7924920741946213	-0.005021568663921273
1.8017273053090173	-0.002807691480611576
1.8201977675378094	0.0013223099664774942
1.8571386919953936	0.008658235598414329
1.8592932624959513	0.009055337393576092
1.8614478329965092	0.009449493952693216
1.8657569739976245	0.010229204898117385
1.8743752559998552	0.011755756186791786
1.891611820004317	0.014688404466081186
1.9260849480132403	0.020143865333157852
1.9284201026643282	0.020496214426103523
1.9307552573154159	0.020846581343008132
1.9354255666175915	0.021541494900424445
1.944766185221943	0.02290888239839296
1.9634474224306455	0.025560058713393084
2.0008098968480508	0.030569706929500222
2.0741706813569682	0.03950823886527464
2.142595872968564	0.04704083852679436
2.2167997573971236	0.05455941117898716
2.2860680489283616	0.06110309788910809
2.353972176133706	0.06716057196394541
2.4276549961560145	0.07340351055657492
2.496402223281001	0.07896757099219393
2.5709281432229516	0.08475718016088543
2.6405184702675806	0.08996620920147677
2.708744632986316	0.0949109270422873
2.7827494885220156	0.10011335283395045
2.851818751160393	0.104833373857003
2.926666706615735	0.1098154605743669
3.000150497745183	0.11458487422120907
3.0686986959773095	0.11893460303617619
3.1430255870264	0.12355152737938621
3.2124168851781687	0.12777551305786272
3.2804440190040443	0.13184130041904207
3.3542498456468834	0.136173983607022
3.423120079392401	0.14014797782272007
3.4255225746792455	0.14028545835492562
3.4279250699660904	0.14042286304111026
3.4327300605397797	0.14069744550844604
3.442340041687158	0.1412457072211008
3.4615600039819148	0.14233865245524613
3.463962499268759	0.1424749381328013
3.466364994555604	0.14261115042926786
3.4711699851292934	0.1428833554754545
3.4807799662766716	0.1434268915260354
3.4831824615635165	0.14356259430393972
3.485584956850361	0.14369822487974432
3.49038994742405	0.143969270004423
3.4927924427108943	0.14410468484167283
3.495194937997739	0.14424002805358027
3.497597433284584	0.14437529978303681
3.4999999285714285	0.14451050017241993

==> anc/plotGamma2AtMuc_d1_7.dat <==
#q gamma2
7.142857142857142e-8	0.008267165747478085
0.002146954015345959	0.008267133577913399
0.004293836602120489	0.008267037073332173
0.0064407191888950195	0.008266876233230075
0.00858760177566955	0.00826665105676655
0.01073448436244408	0.008266361542764791
0.01288136694921861	0.00826600768971172
0.01502824953599314	0.008265589495757956
0.01717513212276767	0.008265106958717757
0.0193220147095422	0.008264560076068989
0.02146889729631673	0.00826394884495305
0.02361577988309126	0.008263273262174816
0.02576266246986579	0.008262533324202561
0.027909545056640322	0.008261729027167878
0.030056427643414853	0.008260860366865587
0.034350192816963915	0.008258929937953003
0.03649707540373845	0.008257868159247575
0.03864395799051298	0.008256741997084031
0.04293772316406204	0.008254296498482482
0.045084605750836566	0.008252977149250594
0.047231488337611094	0.00825159339097252
0.051525253511160156	0.0082486326179739
0.05367213609793468	0.008247055587755969
0.05581901868470922	0.008245414117496722
0.06011278385825827	0.008241937822135672
0.0687003142053564	0.008234211550025515
0.07102778094266105	0.008231939762402383
0.07335524767996571	0.008229592145024653
0.078010181154575	0.008224669362662137
0.08732004810379362	0.008213913172721726
0.08964751484109827	0.008211034315563675
0.09197498157840292	0.008208079499701601
0.09662991505301223	0.008201941918406246
0.10593978200223084	0.008188754416722557
0.1082672487395355	0.008185267352437232
0.11059471547684015	0.008181704170166126
0.11524964895144946	0.008174349362962354
0.12455951590066806	0.008158725330127485
0.1431792497991053	0.008123814003956883
0.14535247925836864	0.008119420485584361
0.147525708717632	0.008114960246981906
0.15187216763615868	0.008105839511833468
0.16056508547321205	0.008086796308079442
0.1779509211473188	0.0080454970380006
0.18012415060658216	0.008040032879658264
0.1822973800658455	0.008034501568481713
0.1866438389843722	0.008023237366198071
0.1953367568214256	0.007999901770397343
0.21272259249553235	0.007949994516930256
0.21485319181961154	0.007943581053376015
0.2169837911436907	0.007937102536357687
0.2212449897918491	0.007923950204058335
0.2297673870881658	0.007896863360744855
0.24681218168079927	0.00783955276307112
0.24894278100487846	0.007832094112173258
0.25107338032895765	0.007824569813330799
0.255334578977116	0.007809324110048853
0.26385697627343274	0.007778043127360495
0.2809017708660662	0.007712313303940908
0.2832129543406755	0.0077030745489980075
0.28552413781528485	0.00769375772749633
0.29014650476450343	0.007674889646246268
0.29939123866294065	0.007636214029773605
0.3178807064598151	0.0075550909032886535
0.35485964205356396	0.007377636779159617
0.35701658825013194	0.0073666554948274175
0.35917353444669997	0.007355604315335357
0.3634874268398359	0.007333292016571795
0.37211521162610794	0.007287825853491657
0.389370781198652	0.007193512413865209
0.42388192034373995	0.006991235720545819
0.42621945069083805	0.0069768711856036895
0.42855698103793616	0.006962421885697895
0.4332320417321324	0.006933268585762371
0.4425821631205249	0.00687394030746388
0.46128240589730984	0.0067511733847907505
0.4986828914508798	0.006488998487251922
0.5721196982321265	0.005907955421680492
0.6406209121160513	0.005283570935948106
0.71490081881694	0.004511527069220405
0.7842451326205069	0.0036958312232966573
0.8522252820981805	0.002800625578807129
0.9259841243928181	0.0017132976979509608
0.9948073737901338	0.0005793886958347302
1.0694093160044136	-0.0007946099715562503
1.1426470938928	-0.0023092222986546822
1.2109492788838645	-0.0038919853138427666
1.2850301566918931	-0.0058270357652977795
1.3541754416026	-0.007880006992346273
1.4290994193302706	-0.010442328070778415
1.4313981634990762	-0.010527539789046251
1.4336969076678816	-0.010613186839819377
1.4382943960054928	-0.010785803979635949
1.447489372680715	-0.011136453852024896
1.4658793260311593	-0.01186047083765751
1.502659232732048	-0.013409076297807094
1.5048037396228122	-0.013503915158486271
1.5069482465135766	-0.013599291383455388
1.511237260295105	-0.013791681239117982
1.5198152878581621	-0.014183195068656819
1.536971342984276	-0.014994755327211767
1.5391158498750401	-0.015099025723520062
1.5412603567658043	-0.015203951707320754
1.5455493705473329	-0.015415805993127602
1.5541273981103898	-0.015847784482729
1.5712834532365036	-0.016747102333330325
1.573608544277798	-0.01687285091246153
1.5759336353190925	-0.016999571284895872
1.580583817401681	-0.017255994677708174
1.5898841815668585	-0.01778127131997729
1.6084849098972134	-0.018886025718503955
1.6108100009385078	-0.019029640239053833
1.6131350919798022	-0.01917456543988763
1.6177852740623908	-0.019468459269276858
1.6270856382275682	-0.020073258070435897
1.645686366557923	-0.02135862266148011
1.647857220321176	-0.021515934804593847
1.650028074084429	-0.02167490411281187
1.6543697816109353	-0.021997982924309115
1.6630531966639475	-0.022665987073767605
1.6804200267699718	-0.024101589593311552
1.6825908805332248	-0.02429164526555274
1.6847617342964778	-0.02448431505453645
1.689103441822984	-0.024877857850808927
1.6977868568759962	-0.02570059048114246
1.7151536869820208	-0.027517420664976408
1.7172819106100898	-0.027758918848001045
1.7194101342381587	-0.02800520509526419
1.7236665814942964	-0.028513136700235808
1.7321794760065718	-0.029598721916278874
1.7343076996346407	-0.029886713257651396
1.7364359232627096	-0.030182200517834427
1.7406923705188473	-0.030797767977043006
1.749205265031123	-0.0321459443875111
1.751333488659192	-0.03251237295065863
1.7534617122872609	-0.032892795925050664
1.7577181595433986	-0.0337016607512057
1.7598463831714675	-0.034133832675606636
1.7619746067995363	-0.034587619922898466
1.766231054055674	-0.0355727495473311
1.768359277683743	-0.03611255098706546
1.7704875013118118	-0.03669157574844879
1.7726157249398806	-0.0373180675882173
1.7747439485679495	-0.03800348313942806
1.7768721721960183	-0.03876452285792786
1.7790003958240872	-0.03962715056979491
1.781128619452156	-0.04063562257145682
1.7832568430802251	-0.04187704219984034
1.7855656508588242	-0.04375755942103358
1.7878744586374231	-0.04841404213368331
1.7901832664160222	-0.035623171658748544
1.7924920741946213	-0.03154758007181574
1.7948008819732202	-0.02866134186495748
1.7971096897518193	-0.02634947777749453
1.7994184975304184	-0.02438798681896357
1.8017273053090173	-0.022666682438088715
1.8040361130876161	-0.021122181824315994
1.8063449208662152	-0.019714262797562037
1.8086537286448143	-0.018415606693120288
1.8109625364234132	-0.017206708149561115
1.8132713442020123	-0.016073095599055877
1.8155801519806114	-0.015003700366543582
1.8201977675378094	-0.013024582712245221
1.8225065753164085	-0.012102260462544045
1.8248153830950073	-0.011218204457437087
1.8294329986522055	-0.009549845532817666
1.8386682297666015	-0.006534488492103446
1.8409770375452004	-0.005835426093904632
1.8432858453237995	-0.005155076049542033
1.8479034608809974	-0.00384548912244103
1.8571386919953936	-0.001402224613617012
1.8592932624959513	-0.0008615049378251066
1.8614478329965092	-0.000330685569897694
1.8657569739976245	0.0007031515503573326
1.8743752559998552	0.002671069862161442
1.891611820004317	0.0062790011126380215
1.8937663905048747	0.006704107819466168
1.8959209610054324	0.007124131515269517
1.9002301020065477	0.007949605778175073
1.9088483840087787	0.009546528328871325
1.9260849480132403	0.012552766921364821
1.9284201026643282	0.012943093105495178
1.9307552573154159	0.013329736825946431
1.9354255666175915	0.014092382842109386
1.944766185221943	0.015577718094402119
1.9634474224306455	0.01840650813782118
2.0008098968480508	0.02360584856355374
2.0031024213639546	0.023908264773992136
2.005394945879858	0.024208980317871415
2.0099799949116655	0.024805432760851173
2.01915009297528	0.025979239496502333
2.0374902891025095	0.028256364457137514
2.0741706813569682	0.03256778195509208
2.142595872968564	0.03993908021282133
2.2167997573971236	0.0472154374185048
2.2860680489283616	0.05352109143401914
2.353972176133706	0.05935615077672728
2.4276549961560145	0.06538150574141263
2.496402223281001	0.07076979793166271
2.5709281432229516	0.0764007195485025
2.6405184702675806	0.08149182094171228
2.708744632986316	0.08634879800446368
2.7827494885220156	0.09148624848270001
2.851818751160393	0.09617283019928649
2.926666706615735	0.10114695113413408
3.000150497745183	0.10593574690085683
3.0686986959773095	0.11032663314398572
3.1430255870264	0.11501208474598629
3.2124168851781687	0.11932138316580213
3.2804440190040443	0.12348982910330158
3.3542498456468834	0.1279541708465392
3.423120079392401	0.13206915849695586
3.4255225746792455	0.1322118633726214
3.4279250699660904	0.13235451268564213
3.4327300605397797	0.13263964512706813
3.442340041687158	0.1332092487657722
3.4615600039819148	0.1343458385951235
3.463962499268759	0.13448766929807512
3.466364994555604	0.1346294463930305
3.4711699851292934	0.13491284023044947
3.4807799662766716	0.13547898976937425
3.4831824615635165	0.13562039488576696
3.485584956850361	0.13576174732496582
3.49038994742405	0.1360442946284058
3.4927924427108943	0.13618548971982597
3.495194937997739	0.13632663258841604
3.497597433284584	0.13646772334664403
3.4999999285714285	0.13660876210653433

==> anc/plotGamma2AtMuc_d1_9.dat <==
#q gamma2
7.142857142857142e-8	0.002447908609447545
0.002146954015345959	0.002447899036349366
0.004293836602120489	0.0024478703182932303
0.0064407191888950195	0.002447822455172535
0.00858760177566955	0.002447755446809608
0.01073448436244408	0.0024476692929557052
0.01288136694921861	0.0024475639932910057
0.01502824953599314	0.0024474395474246053
0.01717513212276767	0.0024472959548945098
0.0193220147095422	0.0024471332151676257
0.02146889729631673	0.002446951327639751
0.02361577988309126	0.0024467502916355644
0.02576266246986579	0.0024465301064086104
0.027909545056640322	0.0024462907711412887
0.030056427643414853	0.0024460322849448354
0.034350192816963915	0.002445457855853575
0.03649707540373845	0.0024451419108252772
0.03864395799051298	0.002444806810600828
0.04293772316406204	0.0024440791395128076
0.045084605750836566	0.002443686565945675
0.047231488337611094	0.002443274831775218
0.051525253511160156	0.0024423938754324507
0.05367213609793468	0.002441924649985701
0.05581901868470922	0.0024414362573866883
0.06011278385825827	0.0024404019633969304
0.0687003142053564	0.002438103284899035
0.07102778094266105	0.0024374274215192408
0.07335524767996571	0.0024367290112366482
0.078010181154575	0.0024352645376415297
0.08732004810379362	0.002432064886519481
0.08964751484109827	0.0024312085567988586
0.09197498157840292	0.002430329652948116
0.09662991505301223	0.0024285041073502114
0.10593978200223084	0.002424581950429437
0.1082672487395355	0.0024235449142262747
0.11059471547684015	0.0024224852702795837
0.11524964895144946	0.0024202981404431423
0.12455951590066806	0.002415652376370257
0.1431792497991053	0.0024052736526961947
0.14535247925836864	0.0024039677139631776
0.147525708717632	0.0024026419894300805
0.15187216763615868	0.0023999311624798457
0.16056508547321205	0.0023942718492853004
0.1779509211473188	0.0023820013378045256
0.18012415060658216	0.002380378170248289
0.1822973800658455	0.002378735125854338
0.1866438389843722	0.0023753893810264347
0.1953367568214256	0.0023684590840487227
0.21272259249553235	0.0023536417280496606
0.21485319181961154	0.0023517380093811507
0.2169837911436907	0.002349815079074552
0.2212449897918491	0.002345911554630505
0.2297673870881658	0.0023378736437535746
0.24681218168079927	0.002320872656593647
0.24894278100487846	0.0023186606438144273
0.25107338032895765	0.002316429294863754
0.255334578977116	0.002311908554611046
0.26385697627343274	0.0023026346634545305
0.2809017708660662	0.0022831552423155637
0.2832129543406755	0.002280418102269012
0.28552413781528485	0.0022776580383622215
0.29014650476450343	0.0022720690892204403
0.29939123866294065	0.002260615551090499
0.3178807064598151	0.002236602983854973
0.35485964205356396	0.0021841308813256096
0.35701658825013194	0.002180886249786196
0.35917353444669997	0.002177621257197302
0.3634874268398359	0.0021710301362749835
0.37211521162610794	0.002157602978036267
0.389370781198652	0.002129765929236179
0.42388192034373995	0.0020701350727529424
0.42621945069083805	0.002065904177374652
0.42855698103793616	0.0020616488178827256
0.4332320417321324	0.0020530646235473694
0.4425821631205249	0.0020356017443624087
0.46128240589730984	0.0019994931890600014
0.4986828914508798	0.0019225042109098241
0.5721196982321265	0.001752478499141333
0.6406209121160513	0.00157070479290612
0.71490081881694	0.001347306692494311
0.7842451326205069	0.001112948259917076
0.8522252820981805	0.0008577679856392158
0.9259841243928181	0.0005507459369325672
0.9948073737901338	0.00023409170517168457
1.0694093160044136	-0.00014461684117756052
1.1426470938928	-0.0005554750866286224
1.2109492788838645	-0.0009770580043713282
1.2850301566918931	-0.0014810876033479704
1.3541754416026	-0.002001243268716176
1.4290994193302706	-0.002627694100358931
1.502659232732048	-0.003318403932793935
1.5712834532365036	-0.00404592538248408
1.645686366557923	-0.004951726656573648
1.647857220321176	-0.0049803819415680335
1.650028074084429	-0.005009179644989859
1.6543697816109353	-0.005067208658117263
1.6630531966639475	-0.0051850473887699155
1.6804200267699718	-0.005428247900688344
1.7151536869820208	-0.005948525212019612
1.7172819106100898	-0.005982045415080491
1.7194101342381587	-0.006015771900160545
1.7236665814942964	-0.006083856138684956
1.7321794760065718	-0.006222641394246458
1.749205265031123	-0.006511493318610945
1.751333488659192	-0.006548736297622877
1.7534617122872609	-0.006586246755248298
1.7577181595433986	-0.006662089714596874
1.766231054055674	-0.006817210165050595
1.7832568430802251	-0.007142518768237974
1.7855656508588242	-0.007188325106296696
1.7878744586374231	-0.0072345662895227925
1.7924920741946213	-0.0073283972591172645
1.8017273053090173	-0.007521790543532603
1.8201977675378094	-0.00793472494580523
1.8225065753164085	-0.007989130697977352
1.8248153830950073	-0.008044225327612946
1.8294329986522055	-0.008156578996017492
1.8386682297666015	-0.008390717890897991
1.8571386919953936	-0.008904732027613134
1.8592932624959513	-0.008969504980192444
1.8614478329965092	-0.009035458732921418
1.8657569739976245	-0.009171163169003821
1.8743752559998552	-0.009459907249114207
1.876529826500413	-0.009536249204177307
1.8786843970009706	-0.009614483060758815
1.8829935380020861	-0.009777201396962832
1.891611820004317	-0.010132891315118402
1.8937663905048747	-0.010229572681211361
1.8959209610054324	-0.010330037366912015
1.9002301020065477	-0.010544248730684172
1.9023846725071054	-0.010659245180780597
1.904539243007663	-0.010780607185651861
1.9088483840087787	-0.011047336856942503
1.9110029545093363	-0.011196308917988491
1.9131575250098942	-0.011359428522274019
1.915312095510452	-0.011541430690505313
1.9174666660110096	-0.011750427400060454
1.9196212365115672	-0.01200265275982298
1.921775807012125	-0.01234208888522986
1.9239303775126826	-0.011573189305447719
1.9260849480132403	-0.007382211553119793
1.9284201026643282	-0.005214047631501603
1.9307552573154159	-0.0035981087148048846
1.9330904119665036	-0.0022592084987195756
1.9354255666175915	-0.0010938782583772536
1.9377607212686794	-0.000050019025427841795
1.9400958759197673	0.0009029016824649591
1.944766185221943	0.002608510889861689
1.9471013398730306	0.0033845306637544305
1.9494364945241185	0.004119958722493033
1.9541068038262943	0.005490511622556119
1.9634474224306455	0.007929617310910443
1.9657825770817334	0.008490661985967502
1.9681177317328211	0.00903566411839021
1.9727880410349967	0.010082643704998007
1.9821286596393481	0.01203230009520005
2.0008098968480508	0.015503570507158589
2.0031024213639546	0.01589899885491227
2.005394945879858	0.01628881401689313
2.0099799949116655	0.017052592647755653
2.01915009297528	0.018522762900528934
2.0374902891025095	0.021271589197366575
2.0741706813569682	0.026206178999527402
2.076308968594831	0.026475833917482566
2.0784472558326934	0.0267438047489744
2.082723830308418	0.027274846163410672
2.0912769792598676	0.028318319829408453
2.1083832771627664	0.030337830689329374
2.142595872968564	0.03415161481594902
2.2167997573971236	0.04167489377011465
2.2860680489283616	0.04806953130012131
2.353972176133706	0.053938489987189156
2.4276549961560145	0.05998127499768537
2.496402223281001	0.06538672339627201
2.5709281432229516	0.07104842476275564
2.6405184702675806	0.07618516774934439
2.708744632986316	0.081105425082264
2.7827494885220156	0.08633371280091068
2.851818751160393	0.0911264459598941
2.926666706615735	0.09623893842587013
3.000150497745183	0.10118690586684996
3.0686986959773095	0.10574667198839764
3.1430255870264	0.11063691446124588
3.2124168851781687	0.11515718045300558
3.2804440190040443	0.11955042441614218
3.3542498456468834	0.12427816531074366
3.423120079392401	0.12865666949699373
3.4255225746792455	0.12880886918225626
3.4279250699660904	0.12896103344935378
3.4327300605397797	0.129265256143675
3.442340041687158	0.12987328104777557
3.4615600039819148	0.13108767151464026
3.463962499268759	0.13123931669250524
3.466364994555604	0.13139092805526903
3.4711699851292934	0.1316940497200805
3.4807799662766716	0.1322998914741332
3.4831824615635165	0.1324512688016418
3.485584956850361	0.13260261307178242
3.49038994742405	0.13290520281059962
3.4927924427108943	0.13305644846353745
3.495194937997739	0.13320766142763474
3.497597433284584	0.133358841793974
3.4999999285714285	0.13350998965322372

==> anc/plotGamma2AtMuc_d2_0.dat <==
#q gamma2
7.142857142857142e-8	0.
0.002146954015345959	0.
0.004293836602120489	0.
0.00858760177566955	0.
0.01717513212276767	0.
0.034350192816963915	0.
0.0687003142053564	0.
0.1431792497991053	0.
0.21272259249553235	0.
0.2809017708660662	0.
0.35485964205356396	0.
0.42388192034373995	0.
0.4986828914508798	0.
0.5721196982321265	0.
0.6406209121160513	0.
0.71490081881694	0.
0.7842451326205069	0.
0.8522252820981805	0.
0.9259841243928181	0.
0.9948073737901338	0.
1.0694093160044136	0.
1.1426470938928	0.
1.2109492788838645	0.
1.2850301566918931	0.
1.3541754416026	0.
1.4290994193302706	0.
1.502659232732048	0.
1.5712834532365036	0.
1.645686366557923	0.
1.7151536869820208	0.
1.7832568430802251	0.
1.8571386919953936	0.
1.9260849480132403	0.
1.9284201026643282	0.
1.9307552573154159	0.
1.9354255666175915	0.
1.944766185221943	0.
1.9634474224306455	0.
1.9657825770817334	0.
1.9681177317328211	0.
1.9727880410349967	0.
1.9821286596393481	0.
1.9844638142904358	0.
1.9867989689415237	0.
1.9914692782436996	0.
1.9938044328947875	0.
1.9961395875458752	0.
1.9984747421969629	0.
2.0008098968480508	0.002265205235522165
2.0031024213639546	0.0044364253321694325
2.005394945879858	0.005854179742740022
2.0076874703957617	0.006992840053486544
2.0099799949116655	0.007972894670674783
2.0122725194275692	0.008847210731892919
2.014565043943473	0.009644588220280142
2.01915009297528	0.011073597338279015
2.021442617491184	0.01172544667897997
2.0237351420070873	0.012344493404763221
2.028320191038895	0.01350199984074063
2.0374902891025095	0.015575804626902955
2.0397828136184133	0.01605547804281934
2.0420753381343166	0.016522408281682357
2.046660387166124	0.017422110654541592
2.055830485229739	0.019106989741262202
2.0741706813569682	0.022136872085782765
2.076308968594831	0.022467154984242184
2.0784472558326934	0.022793396420556163
2.082723830308418	0.023434428299473772
2.0912769792598676	0.0246748181536152
2.1083832771627664	0.02701526833244752
2.142595872968564	0.03127788050146826
2.1449147443569565	0.031550951190919954
2.147233615745349	0.03182230757007306
2.151871358522134	0.03236004989847945
2.161146844075704	0.03341676926297948
2.179697815182844	0.035462919951752936
2.2167997573971236	0.03933439204801897
2.2860680489283616	0.045992903543502724
2.353972176133706	0.052030630646978784
2.4276549961560145	0.05821130579552655
2.496402223281001	0.06372700790783457
2.5709281432229516	0.06950189765282047
2.6405184702675806	0.07474521042788164
2.708744632986316	0.07977441098355657
2.7827494885220156	0.08512821501300556
2.851818751160393	0.09004628339440682
2.926666706615735	0.09530435570216883
3.000150497745183	0.10040556954183015
3.0686986959773095	0.10511768859734606
3.1430255870264	0.11018342575441936
3.2124168851781687	0.1148771586624924
3.2804440190040443	0.11944938805570159
3.3542498456468834	0.12438117424312213
3.423120079392401	0.1289591748237077
3.4255225746792455	0.12911849034057127
3.4279250699660904	0.12927778092150297
3.4327300605397797	0.1295962876624261
3.442340041687158	0.13023300614064956
3.4615600039819148	0.13150528411462598
3.463962499268759	0.1316642120028018
3.466364994555604	0.13182311644619324
3.4711699851292934	0.1321408553550107
3.4807799662766716	0.1327760557303985
3.4831824615635165	0.1329347985331117
3.485584956850361	0.1330935185922484
3.49038994742405	0.13341089082208765
3.4927924427108943	0.13356954316286893
3.495194937997739	0.13372817310023688
3.497597433284584	0.13388678071817436
3.4999999285714285	0.13404536610024637

==> anc/plotGamma2AtMuc_d2_1.dat <==
#q gamma2
7.142857142857142e-8	9.577757659207749e-18
0.002146954015345959	8.65297573827803e-9
0.004293836602120489	3.461077184632109e-8
0.0064407191888950195	7.787344956840965e-8
0.00858760177566955	1.3844111096241825e-7
0.01073448436244408	2.1631389891080787e-7
0.01288136694921861	3.114919971226034e-7
0.01502824953599314	4.2397563013594063e-7
0.01717513212276767	5.537650633211736e-7
0.0193220147095422	7.00860602884554e-7
0.02146889729631673	8.652625958724744e-7
0.02361577988309126	1.0469714301762678e-6
0.02576266246986579	1.2459875345375958e-6
0.027909545056640322	1.4623113785543741e-6
0.030056427643414853	1.6959434726872928e-6
0.034350192816963915	2.215134657501169e-6
0.03649707540373845	2.500694973483847e-6
0.03864395799051298	2.8035659902031073e-6
0.04293772316406204	3.4612430263330424e-6
0.045084605750836566	3.816050598279348e-6
0.047231488337611094	4.188171976055046e-6
0.051525253511160156	4.9843597045018505e-6
0.05367213609793468	5.408427935287018e-6
0.05581901868470922	5.84981373215574e-6
0.06011278385825827	6.784542235265906e-6
0.0687003142053564	8.861858654447127e-6
0.07102778094266105	9.472615163834225e-6
0.07335524767996571	0.000010103736373053157
0.078010181154575	0.000011427079962262156
0.08732004810379362	0.00001431822450778679
0.08964751484109827	0.000015091950902364824
0.09197498157840292	0.000015886057619059985
0.09662991505301223	0.00001753542091295557
0.10593978200223084	0.000021078812402088456
0.1082672487395355	0.000022015646433703423
0.11059471547684015	0.00002297288006273858
0.11524964895144946	0.00002494855683942528
0.12455951590066806	0.000029144826770549765
0.1431792497991053	0.00003851770697920441
0.14535247925836864	0.00003969691895927098
0.147525708717632	0.000040893959460742406
0.15187216763615868	0.000043341537750253815
0.16056508547321205	0.00004845076801431791
0.1779509211473188	0.00005952623694668489
0.18012415060658216	0.00006099108049078164
0.1822973800658455	0.00006247380460772479
0.1866438389843722	0.00006549290913941333
0.1953367568214256	0.00007174584797449868
0.21272259249553235	0.00008511151940909065
0.21485319181961154	0.00008682838554284959
0.2169837911436907	0.00008856249866011999
0.2212449897918491	0.00009208248232047099
0.2297673870881658	0.00009932959705355508
0.24681218168079927	0.00011465339373756988
0.24894278100487846	0.00011664672848989994
0.25107338032895765	0.00011865738108856415
0.255334578977116	0.0001227306590495054
0.26385697627343274	0.00013108524303775666
0.2809017708660662	0.0001486276561602636
0.2832129543406755	0.00015109196204405166
0.28552413781528485	0.00015357674283284105
0.29014650476450343	0.00015860775729721344
0.29939123866294065	0.00016891579844818144
0.3178807064598151	0.0001905175874600593
0.35485964205356396	0.00023767810447432823
0.35701658825013194	0.00024059232497384504
0.35917353444669997	0.00024352460140667767
0.3634874268398359	0.00024944335160371545
0.37211521162610794	0.0002614978508677974
0.389370781198652	0.00028647656391239
0.42388192034373995	0.0003399272933419541
0.4986828914508798	0.0004719199591790466
0.5721196982321265	0.0006233321922744408
0.6406209121160513	0.0007844813332311117
0.71490081881694	0.000981487454393463
0.7842451326205069	0.0011868958987383365
0.8522252820981805	0.001409049364574165
0.9259841243928181	0.001674201275434579
0.9948073737901338	0.0019451583199386194
1.0694093160044136	0.00226574696708319
1.1426470938928	0.0026091121373234397
1.2109492788838645	0.0029564252102803755
1.2850301566918931	0.00336465679995649
1.3541754416026	0.0037774993789284833
1.4290994193302706	0.004262547476447606
1.502659232732048	0.004780743533102353
1.5712834532365036	0.0053060094559211615
1.645686366557923	0.005927327061399027
1.7151536869820208	0.0065637912329747205
1.7832568430802251	0.007250664373868142
1.8571386919953936	0.008083077464373438
1.9260849480132403	0.008967232537331065
1.9284201026643282	0.008999440226850135
1.9307552573154159	0.009031816651275143
1.9354255666175915	0.009097085193907147
1.944766185221943	0.009229755078044298
1.9634474224306455	0.009504247446615901
1.9657825770817334	0.009539477199438215
1.9681177317328211	0.00957492238067091
1.9727880410349967	0.009646473981229657
1.9821286596393481	0.009792333753221494
2.0008098968480508	0.010096094089437456
2.0031024213639546	0.010134575435945377
2.005394945879858	0.010173338842790413
2.0099799949116655	0.010251736657317212
2.01915009297528	0.010412204606905215
2.0374902891025095	0.010749601613986018
2.0397828136184133	0.010793501951965927
2.0420753381343166	0.010837822516513293
2.046660387166124	0.010927775482891935
2.055830485229739	0.011113328584788744
2.0741706813569682	0.011511044855916489
2.076308968594831	0.011560133801174823
2.0784472558326934	0.011609873183722624
2.082723830308418	0.01171141968481686
2.0912769792598676	0.011923740997795113
2.09341526649773	0.011978979961937853
2.0955535537355923	0.012035178959769277
2.099830128211317	0.012150690755932472
2.1083832771627664	0.01239620798947551
2.1105215644006288	0.012461143622482442
2.112659851638491	0.012527738171086425
2.116936426114216	0.0126665288668956
2.119074713352078	0.012739106052130094
2.1212130005899406	0.012814119004669677
2.1254895750656653	0.012972709373458772
2.1276278623035276	0.013057109846970116
2.12976614954139	0.013145653322280067
2.1319044367792523	0.013239114174228609
2.1340427240171147	0.013338551688052968
2.136181011254977	0.013445484777362545
2.1383192984928394	0.013562235899349576
2.1404575857307018	0.013692703251025522
2.142595872968564	0.013844485771810348
2.1449147443569565	0.014057221305152355
2.147233615745349	0.015572822449981734
2.1495524871337413	0.01735638721918495
2.151871358522134	0.018504525721316542
2.154190229910527	0.019437064389840955
2.1565091012989193	0.020248386272381062
2.1588279726873116	0.020978985846829296
2.161146844075704	0.021650752514675197
2.1634657154640964	0.022277134697836272
2.1657845868524888	0.022867107247560144
2.170422329629274	0.02396155781432363
2.179697815182844	0.025907281078896904
2.1820166865712363	0.026356082877017076
2.1843355579596286	0.02679281004665697
2.188973300736414	0.027634250130367452
2.1982487862899838	0.02921135725152955
2.2167997573971236	0.03205778967600168
2.218964391507475	0.03236939136986093
2.221129025617826	0.03267740547926045
2.2254582938385283	0.03328329077517437
2.234116830279933	0.03445826926437622
2.2514339031627424	0.03668497758036814
2.2860680489283616	0.040773590723248807
2.288190052903529	0.04101173326977366
2.2903120568786957	0.04124866039666643
2.2945560648290293	0.04171898108275106
2.3030440807296975	0.04264622199268479
2.320020112531034	0.04445226439894901
2.353972176133706	0.047903254375912675
2.4276549961560145	0.05486080987172412
2.496402223281001	0.06091102896318396
2.5709281432229516	0.06715155119451818
2.6405184702675806	0.07276627946575905
2.708744632986316	0.07812323250421502
2.7827494885220156	0.08380731719865785
2.851818751160393	0.08901926195088963
2.926666706615735	0.09458706976763324
3.000150497745183	0.09998830671855784
3.0686986959773095	0.10497964603923123
3.1430255870264	0.11034974069447118
3.2124168851781687	0.11533067027049528
3.2804440190040443	0.1201883811841215
3.3542498456468834	0.12543519054684477
3.423120079392401	0.13031273892695536
3.4255225746792455	0.1304826074166482
3.4279250699660904	0.13065245811958934
3.4327300605397797	0.13099210661549507
3.442340041687158	0.13167119508279915
3.4615600039819148	0.13302856230687438
3.463962499268759	0.1331981593769595
3.466364994555604	0.13336774038773808
3.4711699851292934	0.13370685464184023
3.4807799662766716	0.13438489492087827
3.4831824615635165	0.1345543663613237
3.485584956850361	0.13472382254837695
3.49038994742405	0.13506268955449505
3.4927924427108943	0.1352321005682719
3.495194937997739	0.13540149671808832
3.497597433284584	0.13557087809993545
3.4999999285714285	0.13574024480926522

==> anc/plotGamma2AtMuc_d2_5.dat <==
#q gamma2
7.142857142857142e-8	2.964470130569569e-17
0.002146954015345959	4.3739756507840544e-8
0.004293836602120489	1.7495323184984466e-7
0.0064407191888950195	3.936405057109222e-7
0.00858760177566955	6.998017108491938e-7
0.01073448436244408	1.0934370331264169e-6
0.01288136694921861	1.5745467115090868e-6
0.01502824953599314	2.1431310380698396e-6
0.01717513212276767	2.7991903579891887e-6
0.0193220147095422	3.542725069557549e-6
0.02146889729631673	4.373735624177593e-6
0.02361577988309126	5.292222526366916e-6
0.02576266246986579	6.298186333761018e-6
0.027909545056640322	7.391627657116594e-6
0.030056427643414853	8.572547160315117e-6
0.034350192816963915	0.000011196823627414797
0.03649707540373845	0.000012640182184739765
0.03864395799051298	0.000014171022108764708
0.04293772316406204	0.000017495149828349696
0.045084605750836566	0.000019288439642515697
0.047231488337611094	0.00002116921486060549
0.051525253511160156	0.000025193226130609423
0.05367213609793468	0.000027336464626502393
0.05581901868470922	0.000029567193414291287
0.06011278385825827	0.00003429112733866424
0.0687003142053564	0.000044788941874480534
0.07102778094266105	0.000047875288028527256
0.07335524767996571	0.00005106447657784586
0.078010181154575	0.000057751390046762693
0.08732004810379362	0.00007235943087979338
0.08964751484109827	0.00007626858409509901
0.09197498157840292	0.00008028059998929524
0.09662991505301223	0.00008861323135628587
0.10593978200223084	0.00010651297732933203
0.1082672487395355	0.00011124511638448244
0.11059471547684015	0.000116080143121071
0.11524964895144946	0.00012605887354309072
0.12455951590066806	0.0001472511436555928
0.1431792497991053	0.00019457579493001602
0.14535247925836864	0.00020052869597679665
0.147525708717632	0.0002065713558641985
0.15187216763615868	0.00021892596731485004
0.16056508547321205	0.00024471246616492774
0.1779509211473188	0.00030059548920104644
0.18012415060658216	0.0003079850163269617
0.1822973800658455	0.0003154643694816682
0.1866438389843722	0.0003306925726623425
0.1953367568214256	0.0003622271011940506
0.21272259249553235	0.0004296097723684063
0.21485319181961154	0.00043826308792246113
0.2169837911436907	0.00044700281849087805
0.2212449897918491	0.000464741545813465
0.2297673870881658	0.000501256216174712
0.24681218168079927	0.0005784356722489759
0.24894278100487846	0.0005884722905053304
0.25107338032895765	0.0005985954145225198
0.255334578977116	0.0006191012043957377
0.26385697627343274	0.0006611511263969753
0.2809017708660662	0.000749405783791551
0.2832129543406755	0.0007617992958971563
0.28552413781528485	0.0007742947228416188
0.29014650476450343	0.0007995913570377131
0.29939123866294065	0.0008514080014035962
0.3178807064598151	0.0009599368953270069
0.35485964205356396	0.0011965949333581035
0.35701658825013194	0.0012112062945804978
0.35917353444669997	0.0012259067028646889
0.3634874268398359	0.001255574697611864
0.37211521162610794	0.0013159796620678592
0.389370781198652	0.0014410676383461224
0.42388192034373995	0.001708373758384729
0.4986828914508798	0.0023663355587558586
0.5721196982321265	0.0031173406874594827
0.6406209121160513	0.003912189691516685
0.71490081881694	0.004877601930435224
0.7842451326205069	0.005876730558411239
0.8522252820981805	0.006948631938655655
0.9259841243928181	0.00821603510703707
0.9948073737901338	0.0094975233576388
1.0694093160044136	0.010995589116606315
1.1426470938928	0.01257783006026879
1.2109492788838645	0.014154333452854646
1.2850301566918931	0.01597583919554335
1.3541754416026	0.017782367215492367
1.4290994193302706	0.019857788137730977
1.502659232732048	0.022016950005207734
1.5712834532365036	0.024142001133699936
1.645686366557923	0.026569472549445913
1.7151536869820208	0.028954638964260416
1.7832568430802251	0.03140715913233338
1.8571386919953936	0.034199293041569344
1.9260849480132403	0.036932236162813235
2.0008098968480508	0.04003804828593149
2.0741706813569682	0.043238498922885865
2.142595872968564	0.04636480319319129
2.2167997573971236	0.049916866557540955
2.2860680489283616	0.053393008790780044
2.353972176133706	0.056960509091045886
2.4276549961560145	0.06102371700128562
2.496402223281001	0.06501045333532533
2.5709281432229516	0.06956814692721822
2.6405184702675806	0.07407337905227142
2.708744632986316	0.07876076655698426
2.7827494885220156	0.08421028014080377
2.851818751160393	0.08973734840928664
2.8541577497683726	0.08993379003578758
2.856496748376352	0.09013092651425073
2.8611747455923107	0.09052732603410872
2.8705307400242286	0.09132894513036635
2.889242728888064	0.09297032199537611
2.8915817274960434	0.093179354195633
2.8939207261040227	0.09338929960315992
2.8985987233199815	0.09381200483066918
2.9079547177518994	0.09466924326701551
2.926666706615735	0.09643646549750308
2.92896307508853	0.09665874246753797
2.9312594435613253	0.09688231147105163
2.9358521805069158	0.09733348087567083
2.9450376543980967	0.09825317382342301
2.9634086021804587	0.10017472307324171
2.965704970653254	0.10042408503888037
2.968001339126049	0.10067581600226769
2.9725940760716396	0.10118690573208443
2.9817795499628206	0.10224414301947723
2.984075918435616	0.10251695696579156
2.986372286908411	0.10279370456776367
2.9909650238540015	0.10336042071425885
3.000150497745183	0.10456113207630477
3.002292628939937	0.10485818983152707
3.004434760134691	0.10516381626667991
3.006576891329445	0.10547965786966662
3.0087190225241986	0.10580805364135462
3.0108611537189525	0.10615255774612244
3.0130032849137067	0.10651913872801222
3.015145416108461	0.10691971590717907
3.017287547303215	0.10738894422080111
3.0194296784979686	0.10822812382538352
3.0215718096927224	0.10888268666268561
3.0237139408874762	0.1094340045482775
3.0258560720822305	0.10993636591903974
3.0279982032769848	0.1104075231629392
3.0301403344717386	0.11085622345298889
3.034424596861246	0.11170506858165315
3.036566728056	0.11211093369260082
3.038708859250754	0.11250694475109477
3.042993121640262	0.11327441144900123
3.0515616464192776	0.11473410830774411
3.0686986959773095	0.11745332420016856
3.0710214113225938	0.11780701692059042
3.0733441266678776	0.11815784411196281
3.077989557358446	0.11885153738320181
3.0872804187395824	0.12021079019379013
3.105862141501855	0.12283881398409482
3.1430255870264	0.1278415319479066
3.2124168851781687	0.13664700045214917
3.2804440190040443	0.14490041446468072
3.3542498456468834	0.1536178090739981
3.423120079392401	0.16161914190466828
3.4255225746792455	0.16189664383569782
3.4279250699660904	0.16217405503193466
3.4327300605397797	0.16272861158640262
3.442340041687158	0.16383670465109074
3.4615600039819148	0.16604913933185694
3.463962499268759	0.16632536913269458
3.466364994555604	0.16660153123996108
3.4711699851292934	0.16715365747240402
3.4807799662766716	0.16825715276785913
3.4831824615635165	0.16853287590161378
3.485584956850361	0.16880854111526733
3.49038994742405	0.16935970237364978
3.4927924427108943	0.1696352006775738
3.495194937997739	0.16991064558028526
3.497597433284584	0.1701860381759979
3.4999999285714285	0.17046137954520263

==> anc/plotGamma2AtMuc_d2_7.dat <==
#q gamma2
7.142857142857142e-8	7.504434756397719e-17
0.002146954015345959	8.096395009266625e-8
0.004293836602120489	3.238450424553882e-7
0.0064407191888950195	7.286433267968289e-7
0.00858760177566955	1.2953588858391278e-6
0.01073448436244408	2.02399183539321e-6
0.01288136694921861	2.9145423243591547e-6
0.01502824953599314	3.96701053472667e-6
0.01717513212276767	5.181396681575681e-6
0.0193220147095422	6.557701013076997e-6
0.02146889729631673	8.095923810493126e-6
0.02361577988309126	9.796065388179159e-6
0.02576266246986579	0.000011658126093583778
0.027909545056640322	0.00001368210630725037
0.030056427643414853	0.000015868006442818214
0.034350192816963915	0.000020725568299702425
0.03649707540373845	0.000023397231013789352
0.03864395799051298	0.00002623081563532181
0.04293772316406204	0.00003238375295039183
0.045084605750836566	0.00003570310690152913
0.047231488337611094	0.00003918438527531548
0.051525253511160156	0.000046632718170247545
0.05367213609793468	0.000050599774213886416
0.05581901868470922	0.00005472875772516554
0.06011278385825827	0.00006347251055994749
0.0687003142053564	0.00008290318519863223
0.07102778094266105	0.00008861572301970119
0.07335524767996571	0.00009451858404850385
0.078010181154575	0.00010689528144923023
0.08732004810379362	0.0001339326202272412
0.08964751484109827	0.000141167785993795
0.09197498157840292	0.00014859328759881998
0.09662991505301223	0.00016401530551023253
0.10593978200223084	0.00019714345300759603
0.1082672487395355	0.0002059013580302264
0.11059471547684015	0.0002148496144554699
0.11524964895144946	0.00023331719016750235
0.12455951590066806	0.0002725366561845649
0.1431792497991053	0.00036011339035177154
0.14535247925836864	0.0003711290928089183
0.147525708717632	0.00038231078872433787
0.15187216763615868	0.0004051721703525148
0.16056508547321205	0.0004528869607165901
0.1779509211473188	0.0005562852226555767
0.18012415060658216	0.0005699571216882316
0.1822973800658455	0.0005837950559344467
0.1866438389843722	0.0006119690417345743
0.1953367568214256	0.0006703095662033612
0.21272259249553235	0.0007949615252734493
0.21485319181961154	0.0008109684525221878
0.2169837911436907	0.0008271350136830726
0.2212449897918491	0.0008599470508547786
0.2297673870881658	0.0009274868782198743
0.24681218168079927	0.0010702303214532476
0.24894278100487846	0.0010887918020108366
0.25107338032895765	0.0011075129727248628
0.255334578977116	0.00114543439982903
0.26385697627343274	0.0012231937050271116
0.2809017708660662	0.001386379013262993
0.2832129543406755	0.0014092931765443018
0.28552413781528485	0.0014323953235176744
0.29014650476450343	0.00147916359066385
0.29939123866294065	0.001574956175177616
0.3178807064598151	0.0017755668429525952
0.35485964205356396	0.002212901173805834
0.35701658825013194	0.0022398970971480832
0.35917353444669997	0.0022670569243987857
0.3634874268398359	0.002321868313384231
0.37211521162610794	0.002433458190577104
0.389370781198652	0.002664507661814616
0.42388192034373995	0.003158096507901213
0.4986828914508798	0.004372162535447445
0.5721196982321265	0.005756372742192902
0.6406209121160513	0.007219593695291362
0.71490081881694	0.008994290742702223
0.7842451326205069	0.010828041457000934
0.8522252820981805	0.012792011464386502
0.9259841243928181	0.01510966784823889
0.9948073737901338	0.01744804068686953
1.0694093160044136	0.020175091689388767
1.1426470938928	0.023047624948554033
1.2109492788838645	0.025901689778246327
1.2850301566918931	0.029189107606082846
1.3541754416026	0.03243848696711996
1.4290994193302706	0.03615769183211353
1.502659232732048	0.04001089391815528
1.5712834532365036	0.043786810712850885
1.645686366557923	0.04807960894415514
1.7151536869820208	0.052275694918077
1.7832568430802251	0.056566916039119626
1.8571386919953936	0.061422541355906586
1.9260849480132403	0.06614332918304755
2.0008098968480508	0.07146827523070838
2.0741706813569682	0.07690901096828014
2.142595872968564	0.08217588480250358
2.2167997573971236	0.08809953864937232
2.2860680489283616	0.09383057140765341
2.353972176133706	0.09963986974917008
2.4276549961560145	0.10616053180841788
2.496402223281001	0.11245106590957021
2.5709281432229516	0.1194994319768799
2.6405184702675806	0.12629996238793575
2.708744632986316	0.13317640822225546
2.7827494885220156	0.14087443446850892
2.851818751160393	0.14828878120407032
2.926666706615735	0.15658049529182777
3.000150497745183	0.16498887257210576
3.0686986959773095	0.1730796024142676
3.1430255870264	0.1821320212424937
3.2124168851781687	0.1908569599372223
3.2804440190040443	0.19967925577874698
3.3542498456468834	0.20956906660046337
3.423120079392401	0.21911605236963583
3.4255225746792455	0.2194549321296372
3.4279250699660904	0.21979421687032022
3.4327300605397797	0.22047400608666742
3.442340041687158	0.2218384976980842
3.4615600039819148	0.22458741839923754
3.463962499268759	0.22493292840886137
3.466364994555604	0.22527886408650247
3.4711699851292934	0.22597201811560935
3.4807799662766716	0.22736349744629641
3.4831824615635165	0.22771245327182296
3.485584956850361	0.22806184652574987
3.49038994742405	0.22876195152092335
3.4927924427108943	0.22911266640822958
3.495194937997739	0.22946382501669085
3.497597433284584	0.22981542896577936
3.4999999285714285	0.23016747989414266

==> anc/plotGamma2AtMuc_d2_9.dat <==
#q gamma2
7.142857142857142e-8	2.929552232356181e-16
0.002146954015345959	2.646688333062214e-7
0.004293836602120489	1.058640117506498e-6
0.0064407191888950195	2.3819138703733727e-6
0.00858760177566955	4.234490121039251e-6
0.01073448436244408	6.616368910289387e-6
0.01288136694921861	9.527550290561925e-6
0.01502824953599314	0.000012968034325947946
0.01717513212276767	0.000016937821092191547
0.0193220147095422	0.000021436910676689897
0.02146889729631673	0.00002646530317849333
0.02361577988309126	0.000032022998708305474
0.02576266246986579	0.000038109997388483304
0.027909545056640322	0.00004472629935303731
0.030056427643414853	0.00005187190474763162
0.034350192816963915	0.00006775102646786671
0.03649707540373845	0.00007648454314310532
0.03864395799051298	0.00008574736394758014
0.04293772316406204	0.00010586091877163213
0.045084605750836566	0.00011671165323404304
0.047231488337611094	0.00012809169271135807
0.051525253511160156	0.00015243968772457535
0.05367213609793468	0.00016540764379655435
0.05581901868470922	0.00017890490595559155
0.06011278385825827	0.00020748734973521265
0.0687003142053564	0.00027100392419604355
0.07102778094266105	0.0002896774457236589
0.07335524767996571	0.000308973066264918
0.078010181154575	0.00034943060640192067
0.08732004810379362	0.00043781089789070575
0.08964751484109827	0.00046146122641157875
0.09197498157840292	0.00048573365839199155
0.09662991505301223	0.0005361448352604563
0.10593978200223084	0.0006444324592333548
0.1082672487395355	0.0006730596339231911
0.11059471547684015	0.0007023089175495436
0.11524964895144946	0.000762673814656474
0.12455951590066806	0.0008908689505026229
0.1431792497991053	0.0011771207799895404
0.14535247925836864	0.0012131258513851132
0.147525708717632	0.0012496733236808993
0.15187216763615868	0.0013243954742857922
0.16056508547321205	0.0014803486234244271
0.1779509211473188	0.0018182905147269201
0.18012415060658216	0.0018629741064079078
0.1822973800658455	0.0019082001136629815
0.1866438389843722	0.0020002793789934393
0.1953367568214256	0.0021909469423096743
0.21272259249553235	0.0025983184448748376
0.21485319181961154	0.002650628841483589
0.2169837911436907	0.0027034605994032054
0.2212449897918491	0.0028106882037761114
0.2297673870881658	0.003031399799500415
0.24681218168079927	0.0034978488111609835
0.24894278100487846	0.0035585011327993687
0.25107338032895765	0.0036196748354714757
0.255334578977116	0.0037435863892456398
0.26385697627343274	0.003997666128452681
0.2809017708660662	0.004530852446577557
0.2832129543406755	0.0046057188044087575
0.28552413781528485	0.004681198697416004
0.29014650476450343	0.004833999096699694
0.29939123866294065	0.005146962403415753
0.3178807064598151	0.00580233950328914
0.35485964205356396	0.007230899492121645
0.35701658825013194	0.007319074393261502
0.35917353444669997	0.007407783733750025
0.3634874268398359	0.007586805740706309
0.37211521162610794	0.007951263114743125
0.389370781198652	0.0087058317630927
0.42388192034373995	0.010317588501242706
0.4986828914508798	0.014280694209261821
0.5721196982321265	0.018796969326684437
0.6406209121160513	0.02356843198315576
0.71490081881694	0.029351991651763776
0.7842451326205069	0.03532382827346477
0.8522252820981805	0.04171500915572327
0.9259841243928181	0.049250826922521695
0.9948073737901338	0.05684700520573711
1.0694093160044136	0.06569685089653861
1.1426470938928	0.07500830711990174
1.2109492788838645	0.08424912042158912
1.2850301566918931	0.09487958865841475
1.3541754416026	0.10537276211052457
1.4290994193302706	0.1173654986122882
1.502659232732048	0.12977021436650868
1.5712834532365036	0.14190601917582377
1.645686366557923	0.15567857152173176
1.7151536869820208	0.16911526938864915
1.7832568430802251	0.1828300569745988
1.8571386919953936	0.19831577612586498
1.9260849480132403	0.21333738615980266
2.0008098968480508	0.2302403405621406
2.0741706813569682	0.24746493663297375
2.142595872968564	0.2640939606727841
2.2167997573971236	0.28274234623744565
2.2860680489283616	0.3007283416856625
2.353972176133706	0.3189023408439712
2.4276549961560145	0.3392308337725828
2.496402223281001	0.35876873192089875
2.5709281432229516	0.38057235612511175
2.6405184702675806	0.40151820505494085
2.708744632986316	0.42260366929526494
2.7827494885220156	0.4460917114770969
2.851818751160393	0.4685929237241991
2.926666706615735	0.49360939088332445
3.000150497745183	0.5188110024202713
3.0686986959773095	0.5428933808003753
3.1430255870264	0.5696323501106217
3.2124168851781687	0.5951849200231902
3.2804440190040443	0.6207883004352902
3.3542498456468834	0.6491870499674386
3.423120079392401	0.6762700957432332
3.4255225746792455	0.6772250498153493
3.4279250699660904	0.6781806905518706
3.4327300605397797	0.6800940321912087
3.442340041687158	0.683928957350397
3.4615600039819148	0.6916317849704351
3.463962499268759	0.69259773090131
3.466364994555604	0.6935643641967845
3.4711699851292934	0.6954996930589822
3.4807799662766716	0.6993786011144142
3.4831824615635165	0.7003500472076446
3.485584956850361	0.7013221810221866
3.49038994742405	0.7032685119948915
3.4927924427108943	0.7042427092430741
3.495194937997739	0.705217594392609
3.497597433284584	0.7061931674886821
3.4999999285714285	0.7071694285765519

==> anc/plotZ_d1_0.dat <==
4.444444444444444e-7	0.026525823848649224
0.213734533083331	0.026525823848649224
0.42746862172221756	0.026525823848649224
0.543324743756938	0.026525823848649224
0.6591808657916585	0.026525823848649224
0.6736628810459986	0.026525823848649224
0.6881448963003386	0.026525823848649224
0.6953859039275085	0.026525823848649224
0.7026269115546786	0.026525823848649224
0.7044371634614711	0.026525823848649224
0.7062474153682636	0.026525823848649224
0.7080576672750561	-0.07936387792452906
0.7098679191818487	-0.07895961842495232
0.7116781710886412	-0.07855843987023922
0.7134884229954337	-0.07816031103238476
0.7171089268090187	-0.07737307956252651
0.7189191787158112	-0.07698391642400229
0.7207294306226038	-0.07659768197766942
0.7243499344361888	-0.07583388227381146
0.7315909420633588	-0.07434016159022243
0.7460729573176988	-0.0714821395898586
0.775036987826379	-0.06623923098840893
0.7768472397331715	-0.06593088211873852
0.778657491639964	-0.06562468133099196
0.782277995453549	-0.06501864460612784
0.7895190030807191	-0.06383148749926877
0.8040010183350591	-0.06155267657598095
0.8329650488437392	-0.05734645585726468
0.8347753007505317	-0.05709800823135394
0.8365855526573243	-0.05685117167562214
0.8402060564709093	-0.0563622763268131
0.8474470640980792	-0.05540321681352953
0.8619290793524192	-0.05355710264863494
0.8908931098610994	-0.050131296908276786
0.8925833994405263	-0.049941608917343706
0.8942736890199534	-0.04975299551195205
0.8976542681788076	-0.049378960128295055
0.9044154264965159	-0.04864343298262291
0.9179377431319322	-0.04722083754847025
0.944982376402765	-0.0445566696110651
0.946672665982192	-0.04439769927097045
0.9483629555616191	-0.04423957818287149
0.9517435347204731	-0.04392585966257173
0.9585046930381813	-0.0433083515133575
0.9720270096735977	-0.04211176796801822
0.9990716429444304	-0.0398627150830724
1.0007619325238575	-0.03972817233595145
1.0024522221032846	-0.03959430959456535
1.0058328012621387	-0.039328605868191
1.0125939595798468	-0.03880515974468393
1.0261162762152631	-0.03778913817672414
1.0531609094860959	-0.03587324623476699
1.1072501760277613	-0.032454029329971615
1.1089404656071884	-0.03235516937862457
1.1106307551866155	-0.03225676045410539
1.1140113343454696	-0.03206128474852579
1.1207724926631777	-0.03167562650447509
1.134294809298594	-0.03092489622470357
1.1613394425694268	-0.02950134305993091
1.1630297321488539	-0.02941565380344908
1.164720021728281	-0.029330337343511897
1.168100600887135	-0.029160814191411023
1.1748617592048431	-0.028826147472025138
1.1883840758402595	-0.028173869129509605
1.2154287091110922	-0.026934018835022146
1.2171189986905193	-0.026859260855222066
1.2188092882699464	-0.026784813691050763
1.2221898674288005	-0.02663684493899833
1.2289510257465086	-0.026344562306226955
1.242473342381925	-0.025774246702623255
1.2695179756527577	-0.024687802310255823
1.3236072421944232	-0.022711293554350084
1.3252643750020403	-0.022654531899467516
1.3269215078096575	-0.02259798277302704
1.3302357734248917	-0.022485517873335917
1.3368643046553603	-0.02226309222840923
1.3501213671162975	-0.021828028860465386
1.3766354920381718	-0.020995306345271077
1.4296637418819202	-0.01946669991810045
1.4313208746895372	-0.01942165029498905
1.4329780074971543	-0.01937675687113735
1.4362922731123886	-0.01928743574025203
1.4429208043428572	-0.019110636410300072
1.4561778668037944	-0.018764253387535037
1.4826919917256687	-0.01809915321877714
1.5357202415694173	-0.016870809567054352
1.5373773743770345	-0.016834459214786338
1.5390345071846516	-0.016798226218416503
1.542348772799886	-0.01672611027756205
1.5489773040303545	-0.016583264643486386
1.5622343664912917	-0.016303008902016435
1.588748491413166	-0.015763397892355847
1.6417767412569144	-0.014761549347605527
1.6434338740645313	-0.014731795166161863
1.6450910068721485	-0.014702130855355289
1.6484052724873828	-0.014643070401200178
1.6550338037178514	-0.014526012152662809
1.6682908661787885	-0.014296067702039335
1.6948049911006628	-0.013852261188599129
1.7478332409444115	-0.013024472736317334
1.74963082809133	-0.012997723553306625
1.7514284152382482	-0.012971056690487787
1.755023589532085	-0.012917968577395775
1.7622139381197583	-0.012812765461318576
1.7765946352951052	-0.012606178363034038
1.8053560296457987	-0.012207716039853126
1.8628788183471858	-0.011465445414279943
1.8646764054941043	-0.01144335021004237
1.8664739926410225	-0.011421318814236336
1.8700691669348593	-0.01137744646726203
1.8772595155225327	-0.011290456752920534
1.8916402126978793	-0.011119443817991308
1.9204016070485728	-0.01078887145927315
1.97792439574996	-0.010170463982249285
1.9797219828968782	-0.010152002809084173
1.9815195700437966	-0.01013359185573002
1.9851147443376331	-0.010096919881337638
1.9923050929253066	-0.010024170617869543
2.0066857901006534	-0.00988101115689024
2.035447184451347	-0.009603741562414234
2.092969973152734	-0.00908310102941506
2.2080155505555084	-0.008161235028251609
2.2096931753750613	-0.008148847522850817
2.211370800194614	-0.008136488199565873
2.21472604983372	-0.00811185375797649
2.2214365491119317	-0.008062919323179527
2.2348575476683545	-0.007966369541333783
2.2616995447812007	-0.007778400829786633
2.315383539006893	-0.007421885627785872
2.317061163826446	-0.007411142163414741
2.318738788645999	-0.007400422009536852
2.3220940382851047	-0.007379051363951675
2.3288045375633164	-0.0073365868498680015
2.3422255361197393	-0.007252750158008818
2.3690675332325855	-0.007089331070504954
2.422751527458278	-0.0067786371624495795
2.4244291522778307	-0.006769259222567663
2.4261067770973836	-0.006759900730170182
2.4294620267364895	-0.006741241873073609
2.436172526014701	-0.0067041551767327255
2.449593524571124	-0.006630894065040305
2.47643552168397	-0.006487929030468638
2.5301195159096626	-0.006215528572570837
2.6374875043610477	-0.005719779920630075
2.639305583519902	-0.005711902522071386
2.6411236626787558	-0.005704041385686744
2.6447598209964642	-0.005688367720666928
2.6520321376318803	-0.00565721357878806
2.6665767709027133	-0.005595668231869269
2.6956660374443784	-0.005475552738452841
2.7538445705277095	-0.005246640302957416
2.7556626496865637	-0.005239719527859903
2.757480728845418	-0.005232812437393138
2.761116887163126	-0.005219039166251005
2.7683892037985425	-0.005191655261045488
2.782933837069375	-0.005137530080296323
2.8120231036110406	-0.005031788419263512
2.8702016366943717	-0.004829868702124771
2.872019715853226	-0.004823755718827832
2.87383779501208	-0.004817654333650679
2.877473953329788	-0.004805486240462351
2.8847462699652047	-0.00478128794756206
2.899290903236037	-0.004733436490726519
2.9283801697777028	-0.004639863730136435
2.986558702861034	-0.0044608542042666455
3.1029157690276956	-0.004132569511583571
3.10470069141474	-0.004127819169304164
3.106485613801784	-0.004123077013017394
3.1100554585758724	-0.0041136171832844735
3.1171951481240487	-0.004094794932229598
3.1314745272204023	-0.004057535924801036
3.1600332854131095	-0.003984527476383983
3.2171508017985238	-0.0038443002779750906
3.3313858345693514	-0.003585174269252128
3.3331707569563958	-0.003581335555384293
3.33495567934344	-0.003577503003492701
3.3385255241175282	-0.0035698563329479827
3.345665213665705	-0.003554636357946905
3.3599445927620586	-0.003524486966570065
3.3885033509547657	-0.0034653276304915585
3.4456208673401796	-0.0033513914892414356
3.5598559001110077	-0.0031397516937113103
3.561575211265088	-0.0031367210643831562
3.5632945224191683	-0.003133694820887496
3.566733144727329	-0.0031276554575794847
3.5736103893436497	-0.0031156289901355465
3.5873648785762917	-0.0030917832243615917
3.614873857041576	-0.003044905694529964
3.6698918139721446	-0.002954293349846506
3.7799277278332815	-0.0027847944701783326
3.7816470389873618	-0.002782262853801363
3.783366350141442	-0.0027797346880396325
3.7868049724496027	-0.0027746886833036736
3.7936822170659235	-0.00276463780636877
3.8074367062985655	-0.0027446991975572975
3.83494568476385	-0.0027054636653326804
3.8899636416944183	-0.002629475060490388
3.8916829528484986	-0.0026271522159976926
3.893402264002579	-0.002624832448102515
3.8968408863107395	-0.002620202120393271
3.9037181309270608	-0.0026109781459881056
3.9174726201597028	-0.002592675720692577
3.944981598624987	-0.002556643516483917
3.9467009097790675	-0.0025544164876981266
3.948420220933148	-0.0025521923675098325
3.9518588432413084	-0.002547752832685538
3.958736087857629	-0.0025389084441796673
3.972490577090271	-0.002521357272355701
3.9742098882443515	-0.0025191761797075537
3.975929199398432	-0.0025169979159574097
3.9793678217065924	-0.0025126498556015788
3.9862450663229136	-0.0025039874672107575
3.987964377476994	-0.0025018288694153507
3.9896836886310743	-0.0024996730616919103
3.993122310939235	-0.0024953697972460776
3.994841622093315	-0.0024932223309420943
3.9965609332473955	-0.0024910776355468477
3.9982802444014753	-0.0024889357062952556
3.9999995555555556	-0.002486796538432482

==> anc/plotZ_d1_2.dat <==
4.444444444444444e-7	0.0264092443907992
0.213734533083331	0.0264092443907992
0.42746862172221756	0.0264092443907992
0.543324743756938	0.0264092443907992
0.6591808657916585	0.0264092443907992
0.6881448963003386	0.0264092443907992
0.7171089268090187	0.0264092443907992
0.7315909420633588	0.0264092443907992
0.7460729573176988	0.0264092443907992
0.7496934611312838	0.0264092443907992
0.7533139649448688	0.0264092443907992
0.7551242168516613	-0.05418482608400499
0.7569344687584538	-0.05395179427906912
0.7587447206652463	-0.05372031772935213
0.7605549725720389	-0.053490382381512616
0.7623652244788314	-0.05326197434223262
0.7641754763856239	-0.05303507987602097
0.7677959801992089	-0.052585777497039174
0.775036987826379	-0.05170474827441031
0.7768472397331715	-0.05148807703809816
0.778657491639964	-0.05127281492044772
0.782277995453549	-0.05084646854569402
0.7895190030807191	-0.050010148379048124
0.8040010183350591	-0.04840039688292038
0.8329650488437392	-0.04541325162708823
0.8347753007505317	-0.04523613978782215
0.8365855526573243	-0.04506010010466384
0.8402060564709093	-0.04471120214015399
0.8474470640980792	-0.04402589137569072
0.8619290793524192	-0.04270335938159368
0.8908931098610994	-0.040236919163014015
0.8925833994405263	-0.040099868734503025
0.8942736890199534	-0.039963543076431705
0.8976542681788076	-0.03969304535088924
0.9044154264965159	-0.03916052181466322
0.9179377431319322	-0.0381282604563385
0.944982376402765	-0.03618662870132061
0.946672665982192	-0.03607041118659154
0.9483629555616191	-0.0359547732423827
0.9517435347204731	-0.035725220436649566
0.9585046930381813	-0.03527289960261724
0.9720270096735977	-0.03439456345792761
0.9990716429444304	-0.032736848038030085
1.0007619325238575	-0.03263738856302916
1.0024522221032846	-0.03253839834258172
1.0058328012621387	-0.032341813691077435
1.0125939595798468	-0.0319541450667088
1.0261162762152631	-0.03120017020243874
1.0531609094860959	-0.029772841483183196
1.1072501760277613	-0.02720623445435382
1.1089404656071884	-0.027131636154590254
1.1106307551866155	-0.02705735555234327
1.1140113343454696	-0.026909740120026983
1.1207724926631777	-0.02661824184228158
1.134294809298594	-0.02604978242494483
1.1613394425694268	-0.024968030347803347
1.1630297321488539	-0.024902751194223548
1.164720021728281	-0.02483773714682491
1.168100600887135	-0.024708498544619133
1.1748617592048431	-0.024453139091361254
1.1883840758402595	-0.02395457765035697
1.2154287091110922	-0.023003701209731633
1.2171189986905193	-0.022946229124680438
1.2188092882699464	-0.02288898008811555
1.2221898674288005	-0.022775146475498546
1.2289510257465086	-0.022550104730108506
1.242473342381925	-0.02211027058390768
1.2695179756527577	-0.021269675415765
1.3236072421944232	-0.019730784724492512
1.3252643750020403	-0.019686397870667532
1.3269215078096575	-0.019642166150992516
1.3302357734248917	-0.019554165178776613
1.3368643046553603	-0.019379992799876445
1.3501213671162975	-0.01903880745997418
1.3766354920381718	-0.018383858505837007
1.4296637418819202	-0.017174724341686456
1.4313208746895372	-0.01713894919655845
1.4329780074971543	-0.0171032898374791
1.4362922731123886	-0.01703231644831966
1.4429208043428572	-0.01689173693839296
1.4561778668037944	-0.016615936908140935
1.4826919917256687	-0.016084927412940733
1.5357202415694173	-0.015099028518375414
1.5373773743770345	-0.015069745823837563
1.5390345071846516	-0.01504055137445896
1.542348772799886	-0.014982425770958782
1.5489773040303545	-0.014867217766871652
1.5622343664912917	-0.014640896266388438
1.588748491413166	-0.01420402829034176
1.6417767412569144	-0.013388916185714814
1.6434338740645313	-0.013364625051352252
1.6450910068721485	-0.013340402402413708
1.6484052724873828	-0.013292161514950164
1.6550338037178514	-0.013196490130968035
1.6682908661787885	-0.013008331956207425
1.6948049911006628	-0.012644314196101476
1.7478332409444115	-0.011962193144268257
1.74963082809133	-0.011940080111009506
1.7514284152382482	-0.011918030599951758
1.755023589532085	-0.011874121156093145
1.7622139381197583	-0.011787053730661735
1.7765946352951052	-0.01161587091918997
1.8053560296457987	-0.011284898345967624
1.8628788183471858	-0.010665433505307714
1.8646764054941043	-0.010646933579554643
1.8664739926410225	-0.010628483522571034
1.8700691669348593	-0.01059173228670676
1.8772595155225327	-0.010518820276765942
1.8916402126978793	-0.01037531838888233
1.9204016070485728	-0.010097296087004288
1.97792439574996	-0.009574880534184383
1.9797219828968782	-0.009559237037164988
1.9815195700437966	-0.009543633261660986
1.9851147443376331	-0.009512544328765277
1.9923050929253066	-0.009450837143487233
2.0066857901006534	-0.009329275647780019
2.035447184451347	-0.009093332943273748
2.092969973152734	-0.00864843259194518
2.2080155505555084	-0.007854290694596495
2.2096931753750613	-0.007843560430057728
2.211370800194614	-0.007832852951613789
2.21472604983372	-0.007811506090775279
2.2214365491119317	-0.007769082930948168
2.2348575476683545	-0.007685304476610403
2.2616995447812007	-0.0075219070359640134
2.315383539006893	-0.0072109005543489315
2.317061163826446	-0.007201505624221024
2.318738788645999	-0.0071921297210299304
2.3220940382851047	-0.007173434786605918
2.3288045375633164	-0.007136270953728006
2.3422255361197393	-0.0070628359664871385
2.3690675332325855	-0.0069194473149279566
2.422751527458278	-0.006645915633873767
2.4244291522778307	-0.006637640168135586
2.4261067770973836	-0.006629380720654065
2.4294620267364895	-0.006612909712401317
2.436172526014701	-0.006580158074090994
2.449593524571124	-0.006515407076179434
2.47643552168397	-0.006388842119409393
2.5301195159096626	-0.006146911139768615
2.6374875043610477	-0.0057038495467144745
2.639305583519902	-0.005696779146598915
2.6411236626787558	-0.005689722370540497
2.6447598209964642	-0.005675649548297545
2.6520321376318803	-0.0056476658337753435
2.6665767709027133	-0.0055923383053528486
2.6956660374443784	-0.005484181811921514
2.7538445705277095	-0.005277397857194712
2.8702016366943717	-0.004898560393820997
2.872019715853226	-0.00489298010913099
2.87383779501208	-0.004887409706671816
2.877473953329788	-0.004876298453574593
2.8847462699652047	-0.004854193494580347
2.899290903236037	-0.004810448544250281
2.9283801697777028	-0.004724777676372312
2.986558702861034	-0.004560399619900976
3.1029157690276956	-0.00425720756341634
3.10470069141474	-0.004252803059088512
3.106485613801784	-0.004248405639195733
3.1100554585758724	-0.004239631990934954
3.1171951481240487	-0.004222169030425908
3.1314745272204023	-0.004187577048026743
3.1600332854131095	-0.004119702147004566
3.2171508017985238	-0.00398898356691853
3.3313858345693514	-0.0037461565141902508
3.3331707569563958	-0.0037425463483102654
3.33495567934344	-0.003738941591486065
3.3385255241175282	-0.0037317482610619646
3.345665213665705	-0.0037174260270840796
3.3599445927620586	-0.0036890368417807633
3.3885033509547657	-0.00363326057025496
3.4456208673401796	-0.0035255698268725068
3.5598559001110077	-0.0033245467737459326
3.561575211265088	-0.003321658532656291
3.5632945224191683	-0.0033187741928760706
3.566733144727329	-0.0033130171886671883
3.5736103893436497	-0.0033015496825421565
3.5873648785762917	-0.0032787991002839172
3.614873857041576	-0.0032340232382124046
3.6698918139721446	-0.0031472767222185225
3.7799277278332815	-0.0029842864536478706
3.7816470389873618	-0.0029818446681377717
3.783366350141442	-0.002979405989065509
3.7868049724496027	-0.002974537928802169
3.7936822170659235	-0.0029648388504263253
3.8074367062985655	-0.0029455876769912894
3.83494568476385	-0.002907663933867347
3.8899636416944183	-0.0028340585933438233
3.8916829528484986	-0.002831805279926604
3.893402264002579	-0.0028295547521693964
3.8968408863107395	-0.002825062034958384
3.9037181309270608	-0.002816109823566098
3.9174726201597028	-0.0027983372596498404
3.944981598624987	-0.002763311430754202
3.9467009097790675	-0.0027611449894973067
3.948420220933148	-0.002758981189191781
3.9518588432413084	-0.0027546614939748565
3.958736087857629	-0.002746053603407032
3.972490577090271	-0.0027289628556306906
3.9742098882443515	-0.0027268381505876965
3.975929199398432	-0.002724716017701172
3.9793678217065924	-0.0027204794515098894
3.9862450663229136	-0.0027120369997302406
3.987964377476994	-0.0027099327541532056
3.9896836886310743	-0.0027078310471838783
3.993122310939235	-0.002703635232458372
3.994841622093315	-0.00270154111641865
3.9965609332473955	-0.002699449522419505
3.9982802444014753	-0.00269736044634051
3.9999995555555556	-0.0026952738840697365

==> anc/plotZ_d1_5.dat <==
4.444444444444444e-7	0.025896523739412505
0.213734533083331	0.025896523739412505
0.42746862172221756	0.025896523739412505
0.543324743756938	0.025896523739412505
0.6591808657916585	0.025896523739412505
0.7171089268090187	0.025896523739412505
0.775036987826379	0.025896523739412505
0.8040010183350591	0.025896523739412505
0.8329650488437392	0.025896523739412505
0.8347753007505317	-0.026717952292220626
0.8365855526573243	-0.026631278460569747
0.8383958045641168	-0.02654507223834702
0.8402060564709093	-0.02645933010127352
0.8420163083777018	-0.02637404855914781
0.8438265602844943	-0.026289224155444144
0.8474470640980792	-0.026120933103205676
0.8492573160048718	-0.026037459706458214
0.8510675679116642	-0.02595442995094216
0.8546880717252492	-0.025789688219050054
0.8619290793524192	-0.02546538559687673
0.8637393312592118	-0.02538537083041489
0.8655495831660043	-0.025305774211851564
0.8691700869795893	-0.025147823235469102
0.8764110946067594	-0.02483680662831709
0.8908931098610994	-0.02423366811953826
0.8925833994405263	-0.02416486359413143
0.8942736890199534	-0.02409638403798132
0.8976542681788076	-0.02396039127263345
0.9044154264965159	-0.023692212210815224
0.9179377431319322	-0.023170623224691104
0.944982376402765	-0.022183087507449805
0.946672665982192	-0.022123701986844352
0.9483629555616191	-0.02206458095878523
0.9517435347204731	-0.021947125808374005
0.9585046930381813	-0.021715317856180402
0.9720270096735977	-0.02126375975839864
0.9990716429444304	-0.020406222022822097
1.0007619325238575	-0.02035454461368747
1.0024522221032846	-0.020303084952945687
1.0058328012621387	-0.02020081375694304
1.0125939595798468	-0.019998828566822426
1.0261162762152631	-0.019604812427995884
1.0531609094860959	-0.018854519097628114
1.1072501760277613	-0.017489964143230737
1.1089404656071884	-0.01744999107404707
1.1106307551866155	-0.0174101700363586
1.1140113343454696	-0.017330980827822366
1.1207724926631777	-0.017174391590978524
1.134294809298594	-0.0168681960164893
1.1613394425694268	-0.016282413953585022
1.2154287091110922	-0.015207692429945381
1.2171189986905193	-0.015176023615320227
1.2188092882699464	-0.015144464561303464
1.2221898674288005	-0.015081673611011944
1.2289510257465086	-0.01495738565670722
1.242473342381925	-0.014713870748137538
1.2695179756527577	-0.014246207779407632
1.3236072421944232	-0.01338193308719057
1.3252643750020403	-0.013356841444583904
1.3269215078096575	-0.013331828117078398
1.3302357734248917	-0.013282035042161739
1.3368643046553603	-0.013183373762771932
1.3501213671162975	-0.012989676649776736
1.3766354920381718	-0.012616215910504575
1.4296637418819202	-0.011920835678908457
1.4313208746895372	-0.011900139387737046
1.4329780074971543	-0.011879502913575674
1.4362922731123886	-0.011838408450500796
1.4429208043428572	-0.011756926774694294
1.4561778668037944	-0.011596739925718651
1.4826919917256687	-0.01128706804722501
1.5357202415694173	-0.010707532304315804
1.5373773743770345	-0.010690224562235201
1.5390345071846516	-0.010672963397251796
1.542348772799886	-0.010638580098250855
1.5489773040303545	-0.010570364769002158
1.5622343664912917	-0.010436101038984564
1.588748491413166	-0.010175946835949079
1.6417767412569144	-0.009686935497600255
1.7478332409444115	-0.008818760823518478
1.74963082809133	-0.008805173598367954
1.7514284152382482	-0.008791621227556829
1.755023589532085	-0.008764620549349861
1.7622139381197583	-0.008711031981462995
1.7765946352951052	-0.008605478751457948
1.8053560296457987	-0.008400657235272425
1.8628788183471858	-0.008014577801339112
1.8646764054941043	-0.00800299126334443
1.8664739926410225	-0.007991432615900953
1.8700691669348593	-0.007968398617469404
1.8772595155225327	-0.00792266120266116
1.8916402126978793	-0.007832488204771726
1.9204016070485728	-0.007657190732184503
1.97792439574996	-0.007325597036353097
1.9797219828968782	-0.007315621840710963
1.9815195700437966	-0.007305669263083562
1.9851147443376331	-0.007285831675231322
1.9923050929253066	-0.007246424778929872
2.0066857901006534	-0.007168668422698183
2.035447184451347	-0.007017263736841564
2.092969973152734	-0.0067299689335679645
2.2080155505555084	-0.006210897536100513
2.2096931753750613	-0.006203825800036444
2.211370800194614	-0.006196767473606466
2.21472604983372	-0.006182690907482594
2.2214365491119317	-0.0061546971337764315
2.2348575476683545	-0.006099339213380859
2.2616995447812007	-0.0059910809841778045
2.315383539006893	-0.005783931541680185
2.422751527458278	-0.005403737476557893
2.4244291522778307	-0.005398129635425874
2.4261067770973836	-0.005392531487011035
2.4294620267364895	-0.0053813641746531336
2.436172526014701	-0.00535914483612852
2.449593524571124	-0.005315162150479247
2.47643552168397	-0.005228980458883334
2.5301195159096626	-0.005063443884757079
2.6374875043610477	-0.004757424885595159
2.639305583519902	-0.004752510021591487
2.6411236626787558	-0.004747603614285467
2.6447598209964642	-0.004737816088400262
2.6520321376318803	-0.004718341625487349
2.6665767709027133	-0.004679790578749677
2.6956660374443784	-0.004604245004685745
2.7538445705277095	-0.0044591123947708595
2.8702016366943717	-0.004190722892553663
2.872019715853226	-0.004186744232516167
2.87383779501208	-0.004182771864043406
2.877473953329788	-0.004174845946152364
2.8847462699652047	-0.004159068999318248
2.899290903236037	-0.004127811596041797
2.9283801697777028	-0.0040664587409221025
2.986558702861034	-0.0039482166244914
3.1029157690276956	-0.0037282289664154447
3.10470069141474	-0.003725014336342772
3.106485613801784	-0.0037218043232565647
3.1100554585758724	-0.0037153981109546113
3.1171951481240487	-0.0037026406835474614
3.1314745272204023	-0.003677343771100725
3.1600332854131095	-0.003627605655983285
3.2171508017985238	-0.003531428585655615
3.3313858345693514	-0.003351352840023482
3.3331707569563958	-0.0033486612120314243
3.33495567934344	-0.0033459731850648106
3.3385255241175282	-0.0033406079072596
3.345665213665705	-0.003329920268428415
3.3599445927620586	-0.003308715169475283
3.3885033509547657	-0.003266973990559109
3.4456208673401796	-0.0031860774053088037
3.5598559001110077	-0.0030339535569388638
3.561575211265088	-0.003031756910664822
3.5632945224191683	-0.0030295629138088766
3.566733144727329	-0.0030251828504747184
3.5736103893436497	-0.0030164543207230983
3.5873648785762917	-0.002999122660189591
3.614873857041576	-0.0029649531522429975
3.6698918139721446	-0.0028985290911523105
3.7799277278332815	-0.002772887894646816
3.7816470389873618	-0.002770997085515398
3.783366350141442	-0.002769108424285835
3.7868049724496027	-0.0027653375318817237
3.7936822170659235	-0.0027578213721293943
3.8074367062985655	-0.0027428907973328976
3.83494568476385	-0.0027134306738029203
3.8899636416944183	-0.002656068326515649
3.8916829528484986	-0.002654308379644514
3.893402264002579	-0.002652550375522918
3.8968408863107395	-0.002649040183530179
3.9037181309270608	-0.0026420429808921854
3.9174726201597028	-0.0026281406367253397
3.944981598624987	-0.002600698956665449
3.9467009097790675	-0.0025989997183071996
3.948420220933148	-0.00259730232955032
3.9518588432413084	-0.002593913089576775
3.958736087857629	-0.0025871566812514513
3.972490577090271	-0.0025737315273614537
3.9742098882443515	-0.002572061547607639
3.975929199398432	-0.0025703933730320773
3.9793678217065924	-0.00256706242849835
3.9862450663229136	-0.00256042208177542
3.987964377476994	-0.002558766467285271
3.9896836886310743	-0.0025571126362759493
3.993122310939235	-0.0025538103139507882
3.994841622093315	-0.002552161817273452
3.9965609332473955	-0.0025505150933539363
3.9982802444014753	-0.002548870139524444
3.9999995555555556	-0.0025472269531223494

==> anc/plotZ_d1_7.dat <==
4.444444444444444e-7	0.02575015627150286
0.213734533083331	0.02575015627150286
0.42746862172221756	0.02575015627150286
0.8908931098610994	0.02575015627150286
0.8925833994405263	0.02575015627150286
0.8942736890199534	-0.01395128665418646
0.8959639785993805	-0.013917080424387452
0.8976542681788076	-0.01388302229705179
0.8993445577582346	-0.013849111353870847
0.9010348473376617	-0.013815346683941574
0.9044154264965159	-0.013748252556813207
0.9061057160759429	-0.013714921314178546
0.90779600565537	-0.013681732773781683
0.911176584814224	-0.013615780306836665
0.9179377431319322	-0.013485549765212452
0.9196280327113593	-0.01345333602757304
0.9213183222907864	-0.013421258184076466
0.9246989014496404	-0.013357506901907151
0.9314600597673486	-0.013231599371441083
0.944982376402765	-0.012985988967154917
0.946672665982192	-0.012955854516486271
0.9483629555616191	-0.0129258435642489
0.9517435347204731	-0.012866189261039718
0.9585046930381813	-0.012748331108513032
0.9720270096735977	-0.012518261479417014
0.9990716429444304	-0.012079535357057025
1.0007619325238575	-0.012053019001575203
1.0024522221032846	-0.012026605454627918
1.0058328012621387	-0.01197408450665623
1.0125939595798468	-0.011870251465581317
1.0261162762152631	-0.011667298310598406
1.0531609094860959	-0.011279314372244557
1.1072501760277613	-0.010568330005421856
1.1089404656071884	-0.010547393545063373
1.1106307551866155	-0.0105265303542167
1.1140113343454696	-0.010485022314091789
1.1207724926631777	-0.010402869464458961
1.134294809298594	-0.010241937548659307
1.1613394425694268	-0.009932965392456927
1.2154287091110922	-0.009362191364224332
1.2171189986905193	-0.009345292464454388
1.2188092882699464	-0.009328447456302232
1.2221898674288005	-0.009294918131333296
1.2289510257465086	-0.009228495443502807
1.242473342381925	-0.009098140683132442
1.2695179756527577	-0.00884698600868743
1.3236072421944232	-0.008379902704598258
1.3252643750020403	-0.008366283378094653
1.3269215078096575	-0.008352703163962208
1.3302357734248917	-0.00832565942983457
1.3368643046553603	-0.008272034285252325
1.3501213671162975	-0.008166598372176585
1.3766354920381718	-0.00796271552690684
1.4296637418819202	-0.007580917623362398
1.4313208746895372	-0.0075695096107791255
1.4329780074971543	-0.007558131935727479
1.4362922731123886	-0.007535467136310687
1.4429208043428572	-0.007490496538785815
1.4561778668037944	-0.007401966207056355
1.4826919917256687	-0.0072303550993723
1.5357202415694173	-0.0069074875426591055
1.5373773743770345	-0.0068978098895514815
1.5390345071846516	-0.006888156199194375
1.542348772799886	-0.00686892036696541
1.5489773040303545	-0.006830732539958053
1.5622343664912917	-0.006755473706022608
1.588748491413166	-0.006609280059450637
1.6417767412569144	-0.006333117169226288
1.7478332409444115	-0.005838158189761372
1.74963082809133	-0.005830361759623703
1.7514284152382482	-0.0058225837310314065
1.755023589532085	-0.005807082629748952
1.7622139381197583	-0.00577629852492349
1.7765946352951052	-0.0057155891243772985
1.8053560296457987	-0.005597500388791464
1.8628788183471858	-0.005373854028799472
1.8646764054941043	-0.005367120342544522
1.8664739926410225	-0.005360401570008576
1.8700691669348593	-0.00534700857690368
1.8772595155225327	-0.00532039948513384
1.8916402126978793	-0.005267878532824869
1.9204016070485728	-0.005165545276135692
1.97792439574996	-0.004971108683397402
1.9797219828968782	-0.004965241587434037
1.9815195700437966	-0.004959386731529169
1.9851147443376331	-0.004947713593618847
1.9923050929253066	-0.004924512597406067
2.0066857901006534	-0.004878683712821563
2.035447184451347	-0.00478925611313211
2.092969973152734	-0.004618851019444103
2.2080155505555084	-0.004308470120444513
2.2096931753750613	-0.004304218251828538
2.211370800194614	-0.004299973801292443
2.21472604983372	-0.004291507080300498
2.2214365491119317	-0.004274661842892327
2.2348575476683545	-0.004241320110331738
2.2616995447812007	-0.004175999785046963
2.315383539006893	-0.0040505689348402886
2.422751527458278	-0.003818777126445746
2.4244291522778307	-0.003815342275285812
2.4261067770973836	-0.0038119128864268943
2.4294620267364895	-0.003805070445830726
2.436172526014701	-0.0037914505667187375
2.449593524571124	-0.003764468076153769
2.47643552168397	-0.003711510718890904
2.5301195159096626	-0.0036094622490939355
2.6374875043610477	-0.003419623693179358
2.639305583519902	-0.003416561730466781
2.6411236626787558	-0.0034135046151326483
2.6447598209964642	-0.003407404882621261
2.6520321376318803	-0.0033952631041911188
2.6665767709027133	-0.0033712078723256815
2.6956660374443784	-0.0033239917584857196
2.7538445705277095	-0.003232991772631869
2.8702016366943717	-0.0030636540392694734
2.872019715853226	-0.0030611330720484594
2.87383779501208	-0.0030586157726164654
2.877473953329788	-0.0030535921465338887
2.8847462699652047	-0.003043588572554888
2.899290903236037	-0.0030237544510429903
2.9283801697777028	-0.002984765093277733
2.986558702861034	-0.0029094002998979935
3.1029157690276956	-0.00276837468345691
3.10470069141474	-0.002766305826991574
3.106485613801784	-0.0027642397043514655
3.1100554585758724	-0.0027601156398388395
3.1171951481240487	-0.002751900089641078
3.1314745272204023	-0.0027355981612142257
3.1600332854131095	-0.002703502011984384
3.2171508017985238	-0.0026412712687074037
3.3313858345693514	-0.002524139983418634
3.3331707569563958	-0.002522382935233881
3.33495567934344	-0.002520628049797047
3.3385255241175282	-0.0025171247519058045
3.345665213665705	-0.0025101439417138226
3.3599445927620586	-0.0024962846202626265
3.3885033509547657	-0.002468968540193593
3.4456208673401796	-0.0024158953384803153
3.5598559001110077	-0.002315600888014161
3.561575211265088	-0.002314147813223876
3.5632945224191683	-0.0023126963508868148
3.566733144727329	-0.0023097982533135347
3.5736103893436497	-0.002304021295055619
3.5873648785762917	-0.0022925437583963845
3.614873857041576	-0.0022698897325341533
3.6698918139721446	-0.002225751174439117
3.7799277278332815	-0.0021418907060067453
3.7816470389873618	-0.002140624849360244
3.783366350141442	-0.002139360315710669
3.7868049724496027	-0.0021368352094741838
3.7936822170659235	-0.002131800785971356
3.8074367062985655	-0.0021217946558210617
3.83494568476385	-0.002102029801488408
3.8899636416944183	-0.002063462813473685
3.8916829528484986	-0.0020622777864788893
3.893402264002579	-0.0020610939630018674
3.8968408863107395	-0.0020587299195926607
3.9037181309270608	-0.002054016198079862
3.9174726201597028	-0.0020446458280531554
3.944981598624987	-0.0020261303178314167
3.9467009097790675	-0.002024982950158168
3.948420220933148	-0.002023836731519732
3.9518588432413084	-0.0020215477347492123
3.958736087857629	-0.0020169834572195066
3.972490577090271	-0.0020079094006609497
3.9742098882443515	-0.0020067802212255653
3.975929199398432	-0.0020056521647868306
3.9793678217065924	-0.0020033994144953013
3.9862450663229136	-0.001998907319594352
3.987964377476994	-0.0019977870794495325
3.9896836886310743	-0.001996667949570368
3.993122310939235	-0.0019944330142994096
3.994841622093315	-0.001993317205760126
3.9965609332473955	-0.0019922025011914935
3.9982802444014753	-0.0019910888990270336
3.9999995555555556	-0.0019899763977031587

==> anc/plotZ_d1_9.dat <==
4.444444444444444e-7	0.026076709887817778
0.213734533083331	0.026076709887817778
0.42746862172221756	0.026076709887817778
0.8908931098610994	0.026076709887817778
0.9179377431319322	0.026076709887817778
0.944982376402765	0.026076709887817778
0.9517435347204731	0.026076709887817778
0.9585046930381813	0.026076709887817778
0.9601949826176084	0.026076709887817778
0.9618852721970355	0.026076709887817778
0.9635755617764625	-0.004145758662920182
0.9652658513558895	-0.004137773701405394
0.9669561409353165	-0.004129818049394619
0.9686464305147435	-0.004121891548351781
0.9720270096735977	-0.004106125370676577
0.9737172992530247	-0.004098285382592854
0.9754075888324518	-0.0040904739225547165
0.9787881679913059	-0.004074935975800005
0.985549326309014	-0.0040441957599899455
0.9990716429444304	-0.003984025191364815
1.0007619325238575	-0.003976623884657112
1.0024522221032846	-0.0039692487832100115
1.0058328012621387	-0.003954576650100043
1.0125939595798468	-0.0039255408933386
1.0261162762152631	-0.0038686740237029995
1.0531609094860959	-0.0037595353045906596
1.1072501760277613	-0.003558017154737106
1.1089404656071884	-0.0035520520167990795
1.1106307551866155	-0.003546105942163182
1.1140113343454696	-0.0035342706241717546
1.1207724926631777	-0.003510824833967449
1.134294809298594	-0.003464813256204046
1.1613394425694268	-0.003376162001593719
1.2154287091110922	-0.003211263418575455
1.2171189986905193	-0.0032063581078888783
1.2188092882699464	-0.0032014670822283855
1.2221898674288005	-0.0031917276410341525
1.2289510257465086	-0.0031724175038274033
1.242473342381925	-0.0031344589311251853
1.2695179756527577	-0.0030610867069254723
1.3236072421944232	-0.0029237707918732194
1.3252643750020403	-0.0029197495181434788
1.3269215078096575	-0.0029157387899308015
1.3302357734248917	-0.0029077488071728823
1.3368643046553603	-0.002891893607728434
1.3501213671162975	-0.0028606734146708226
1.3766354920381718	-0.002800125605890246
1.4296637418819202	-0.0026860932043995646
1.4313208746895372	-0.002682672552162474
1.4329780074971543	-0.0026792602064792006
1.4362922731123886	-0.002672460315945913
1.4429208043428572	-0.0026589589142472915
1.4561778668037944	-0.002632343151902986
1.4826919917256687	-0.0025806097597359683
1.5357202415694173	-0.002482761785263999
1.5373773743770345	-0.0024798181692762275
1.5390345071846516	-0.0024768812088700604
1.542348772799886	-0.0024710271661385
1.5489773040303545	-0.0024593979777943853
1.5622343664912917	-0.002436450348194531
1.588748491413166	-0.002391760587854661
1.6417767412569144	-0.002306921745422568
1.7478332409444115	-0.002153418190544628
1.74963082809133	-0.002150984629319359
1.7514284152382482	-0.00214855631298955
1.755023589532085	-0.00214371534840742
1.7622139381197583	-0.002134095629190573
1.7765946352951052	-0.002115101389174352
1.8053560296457987	-0.002078065463319888
1.8628788183471858	-0.0020075913064605713
1.8646764054941043	-0.002005462512986935
1.8664739926410225	-0.002003338024778545
1.8700691669348593	-0.0019991019128450557
1.8772595155225327	-0.0019906807905442805
1.8916402126978793	-0.001974040142915645
1.9204016070485728	-0.0019415434078059104
1.97792439574996	-0.001879523307554727
1.9797219828968782	-0.001877646125358173
1.9815195700437966	-0.0018757725191623756
1.9851147443376331	-0.001872035994622247
1.9923050929253066	-0.0018646054179715097
2.0066857901006534	-0.0018499119533089776
2.035447184451347	-0.0018211786478891103
2.092969973152734	-0.0017661967201118762
2.2080155505555084	-0.0016652369197099333
2.2096931753750613	-0.0016638462785022936
2.211370800194614	-0.001662457852689699
2.21472604983372	-0.001659687626442027
2.2214365491119317	-0.0016541735307050594
2.2348575476683545	-0.0016432496216141057
2.2616995447812007	-0.0016218099845499692
2.315383539006893	-0.0015804950352430731
2.422751527458278	-0.0015036217798797473
2.4244291522778307	-0.0015024773172692151
2.4261067770973836	-0.0015013345165048346
2.4294620267364895	-0.0014990538862855044
2.436172526014701	-0.0014945124120438788
2.449593524571124	-0.0014855078243647896
2.47643552168397	-0.001467805950958132
2.5301195159096626	-0.001433584283961662
2.6374875043610477	-0.0013695217051383501
2.639305583519902	-0.0013684840100641467
2.6411236626787558	-0.0013674478150137383
2.6447598209964642	-0.0013653799121986323
2.6520321376318803	-0.0013612619667145401
2.6665767709027133	-0.001353096811819291
2.6956660374443784	-0.001337043927077267
2.7538445705277095	-0.001306005495416982
2.8702016366943717	-0.001247885455613953
2.872019715853226	-0.0012470165371402976
2.87383779501208	-0.0012461487730102971
2.877473953329788	-0.001244416698737738
2.8847462699652047	-0.0012409663031648739
2.899290903236037	-0.0012341200249446562
2.9283801697777028	-0.0012206416046814236
2.986558702861034	-0.001194511156687687
3.1029157690276956	-0.0011453319775077996
3.10470069141474	-0.0011446076896853682
3.106485613801784	-0.001143884275775509
3.1100554585758724	-0.0011424400634744893
3.1171951481240487	-0.0011395620576184564
3.1314745272204023	-0.0011338473772975887
3.1600332854131095	-0.001122580641207206
3.2171508017985238	-0.0011006767960139942
3.3313858345693514	-0.0010592316358238201
3.3331707569563958	-0.0010586077088353826
3.33495567934344	-0.0010579844830934553
3.3385255241175282	-0.0010567401307003319
3.345665213665705	-0.0010542597898778791
3.3599445927620586	-0.0010493323070116401
3.3885033509547657	-0.0010396081130858547
3.4456208673401796	-0.0010206671414127414
3.5598559001110077	-0.0009846972185128542
3.561575211265088	-0.000984174344240921
3.5632945224191683	-0.0009836519997652
3.566733144727329	-0.0009826088970357515
3.5736103893436497	-0.0009805290143857876
3.5873648785762917	-0.0009763943649907392
3.614873857041576	-0.0009682241476825442
3.6698918139721446	-0.0009522693003254457
3.7799277278332815	-0.0009218208473420138
3.7816470389873618	-0.0009213598453244249
3.783366350141442	-0.0009208992832416533
3.7868049724496027	-0.0009199794764038414
3.7936822170659235	-0.0009181451147665408
3.8074367062985655	-0.0009144972624236347
3.83494568476385	-0.0009072839588223279
3.8899636416944183	-0.0008931785301459551
3.8916829528484986	-0.0008927444815115032
3.893402264002579	-0.0008923108353839239
3.8968408863107395	-0.000891444748447358
3.9037181309270608	-0.0008897173804900994
3.9174726201597028	-0.0008862817461999186
3.944981598624987	-0.0008794859208852464
3.9467009097790675	-0.0008790644841581041
3.948420220933148	-0.000878643432796903
3.9518588432413084	-0.0008778024840934288
3.958736087857629	-0.000876125188261713
3.972490577090271	-0.0008727888876671248
3.9742098882443515	-0.000872373554915863
3.975929199398432	-0.0008719585993213828
3.9793678217065924	-0.0008711298175822103
3.9862450663229136	-0.0008694767578091907
3.987964377476994	-0.0008690644282120385
3.9896836886310743	-0.000868652471753732
3.993122310939235	-0.0008678296762615056
3.994841622093315	-0.0008674188362337128
3.9965609332473955	-0.0008670083673570128
3.9982802444014753	-0.0008665982691366562
3.9999995555555556	-0.0008661885410787675

==> anc/plotZ_d2_0.dat <==
4.444444444444444e-7	0.026525823848649228
0.213734533083331	0.026525823848649228
0.42746862172221756	0.026525823848649228
0.8908931098610994	0.026525823848649228
0.944982376402765	0.026525823848649228
0.9990716429444304	0.026525823848649228
1.0007619325238575	1.9996926790645376e-18
1.0024522221032846	2.5621796432928885e-18
1.0041425116827116	-1.7419572985845142e-18
1.0058328012621387	2.3433609482891604e-18
1.0075230908415658	5.9869903265385795e-18
1.0092133804209928	3.577493576847244e-19
1.0125939595798468	5.469613013418694e-18
1.0142842491592736	-1.4518285182674802e-18
1.0159745387387007	4.4554498847421505e-18
1.0193551178975548	1.760934819339086e-18
1.0261162762152631	2.75896105421186e-19
1.0278065657946902	-5.520428491666139e-18
1.0294968553741173	1.5391081428520101e-18
1.0328774345329714	-3.1879727799527594e-18
1.0396385928506795	4.108362163788299e-19
1.0531609094860959	3.078961676975856e-18
1.054851199065523	1.4641490954650893e-19
1.05654148864495	1.2831369668801539e-18
1.0599220678038042	2.523154520602372e-18
1.0666832261215122	9.455615914557165e-19
1.0802055427569286	4.234410196952756e-18
1.1072501760277613	1.2122192722079117e-18
1.1089404656071884	1.6459370832120886e-18
1.1106307551866155	1.8085085672677426e-18
1.1140113343454696	-3.089015013295636e-18
1.1207724926631777	-2.7962386338062565e-18
1.134294809298594	7.654965522916716e-18
1.1613394425694268	6.069002934282449e-19
1.2154287091110922	-5.161880953945832e-18
1.3236072421944232	1.0359890319764624e-18
1.3252643750020403	3.774317432553594e-19
1.3269215078096575	-3.880369024323695e-19
1.3302357734248917	2.1803875004778085e-18
1.3368643046553603	1.6458327717199172e-18
1.3501213671162975	1.209478274319536e-19
1.3766354920381718	7.456477352788402e-19
1.4296637418819202	2.3657375479223804e-18
1.5357202415694173	1.8837597200841024e-19
1.7478332409444115	3.0896438028030756e-18
2.2080155505555084	4.031107893401717e-19
2.6374875043610477	1.5772737463173292e-18
3.1029157690276956	-2.2010459091641023e-18
3.5598559001110077	1.9721416463375924e-18
3.561575211265088	1.8898779917636758e-19
3.5632945224191683	-1.5949870018391812e-18
3.566733144727329	-2.956673027695401e-18
3.5736103893436497	-1.272372788928925e-18
3.5873648785762917	-1.5111429904968463e-19
3.614873857041576	-2.6839904636973407e-19
3.6698918139721446	3.3362809039828163e-18
3.7799277278332815	-4.0964325186658106e-19
3.7816470389873618	-7.484307735947002e-20
3.783366350141442	-1.9493697408123658e-18
3.7868049724496027	-1.282805417614998e-18
3.7936822170659235	4.308402902390639e-20
3.8074367062985655	4.574919191843741e-19
3.83494568476385	-1.034635030794065e-18
3.8899636416944183	-3.201575218928698e-20
3.8916829528484986	2.664872208851082e-19
3.893402264002579	-1.6442553729747865e-18
3.8968408863107395	1.158838558841735e-18
3.9037181309270608	-2.0761211988158515e-18
3.9174726201597028	2.6399571573869367e-19
3.944981598624987	-1.779266116587271e-18
3.9467009097790675	2.920370449706352e-18
3.948420220933148	3.2020786454519577e-18
3.9518588432413084	1.555306841530604e-18
3.958736087857629	4.646328461468093e-19
3.972490577090271	2.677561935963343e-18
3.9742098882443515	2.9520271424714165e-18
3.975929199398432	1.0172992774837567e-18
3.9793678217065924	-6.44857453875127e-19
3.9862450663229136	4.426165574625634e-19
3.987964377476994	2.9220325070373032e-18
3.9896836886310743	9.835449835575807e-19
3.993122310939235	1.5226117616659454e-18
3.994841622093315	-4.172689938691128e-19
3.9965609332473955	-1.4889363513097e-19
3.9982802444014753	1.1902030287925318e-19
3.9999995555555556	3.86473811392549e-19

==> anc/plotZ_d2_1.dat <==
4.444444444444444e-7	0.027250717682051732
0.213734533083331	0.027250717682051732
0.42746862172221756	0.027250717682051732
0.8908931098610994	0.027250717682051732
0.944982376402765	0.027250717682051732
0.9990716429444304	0.027250717682051732
1.0007619325238575	0.20475779513200074
1.0024522221032846	0.06296297206667545
1.0041425116827116	0.03780655365439927
1.0058328012621387	0.027396557751263425
1.0075230908415658	0.02171265659728224
1.0092133804209928	0.018130285924444444
1.01090367000042	0.015662637036651213
1.0125939595798468	0.013857036227028559
1.0142842491592736	0.012476409611024683
1.0159745387387007	0.011384868730458275
1.0176648283181278	0.010499196482717306
1.0193551178975548	0.009765012005153038
1.021045407476982	0.009145787916475863
1.022735697056409	0.008615860675696212
1.024425986635836	0.008156709578792377
1.0261162762152631	0.0077546284659906865
1.0278065657946902	0.00739925766210105
1.0294968553741173	0.0070826211249165405
1.0311871449535444	0.006798468343469843
1.0328774345329714	0.006541849724332029
1.0345677241123985	0.006308764268158551
1.0362580136918256	0.006095976447648689
1.0396385928506795	0.005721070293796278
1.0413288824301064	0.00555488059165103
1.0430191720095334	0.00540068873164347
1.0447094615889605	0.005257165646069721
1.0463997511683876	0.005123173921842962
1.0480900407478146	0.004997755692175247
1.0497803303272417	0.004880034232456002
1.0531609094860959	0.004664840363583006
1.054851199065523	0.004566176345856132
1.05654148864495	0.00447279831695116
1.0599220678038042	0.004300117263977529
1.0616123573832312	0.00422007465332662
1.0633026469626583	0.0041438065582808875
1.0666832261215122	0.004001496727684071
1.068373515700939	0.003934965865540174
1.0700638052803662	0.0038712277091830193
1.0717540948597932	0.003810132583330649
1.0734443844392203	0.0037542024201501875
1.0751346740186474	0.0037488899977670145
1.0768249635980744	0.0037435934205322517
1.0802055427569286	0.0037330475138607133
1.0818958323363557	0.0037277980416959354
1.0835861219157827	0.0037225641292167734
1.0869667010746369	0.003712142702607534
1.093727859392345	0.0036914835015223173
1.1072501760277613	0.003650884524634336
1.1089404656071884	0.003645875806360566
1.1106307551866155	0.00364088157262647
1.1140113343454696	0.0036309363038104533
1.1207724926631777	0.0036112167970186186
1.134294809298594	0.0035724481042719233
1.1613394425694268	0.0034974862861658577
1.2154287091110922	0.0033570880917477195
1.3236072421944232	0.0031091097851407828
1.3252643750020403	0.0031056106515539345
1.3269215078096575	0.0031021198213170248
1.3302357734248917	0.003095162950893211
1.3368643046553603	0.003081347538369636
1.3501213671162975	0.0030541034911090435
1.3766354920381718	0.0030011120656644125
1.4296637418819202	0.002900739748912403
1.4313208746895372	0.002897717037147366
1.4329780074971543	0.002894700967296412
1.4362922731123886	0.002888688664436456
1.4429208043428572	0.002876742789357418
1.4561778668037944	0.002853161110085319
1.4826919917256687	0.002807200491225692
1.5357202415694173	0.0027198088412956688
1.5373773743770345	0.00271717019525674
1.5390345071846516	0.002714536947643021
1.542348772799886	0.0027092865804036175
1.5489773040303545	0.002698849890794984
1.5622343664912917	0.0026782290123855954
1.588748491413166	0.0026379687277387027
1.6417767412569144	0.0025611592895633524
1.7478332409444115	0.002420857820845139
1.74963082809133	0.002418619214951818
1.7514284152382482	0.0024163849747305156
1.755023589532085	0.0024119295394299904
1.7622139381197583	0.0024030704891690397
1.7765946352951052	0.002385556830836844
1.8053560296457987	0.0023513252313978163
1.8628788183471858	0.0022858784570817226
1.97792439574996	0.0021658608969827055
1.9797219828968782	0.0021640908754828095
1.9815195700437966	0.0021623239049915616
1.9851147443376331	0.0021587990849844824
1.9923050929253066	0.0021517857060973557
2.0066857901006534	0.002137902233987895
2.035447184451347	0.0021106947253135087
2.092969973152734	0.0020584133074922255
2.2080155505555084	0.0019616312160093833
2.2096931753750613	0.0019602908011549522
2.211370800194614	0.0019589523184582857
2.21472604983372	0.001956281132559715
2.2214365491119317	0.0019509617605920969
2.2348575476683545	0.0019404140811571842
2.2616995447812007	0.0019196756640626437
2.315383539006893	0.0018795705498174553
2.422751527458278	0.0018044351997325645
2.4244291522778307	0.0018033114122910931
2.4261067770973836	0.0018021891013641615
2.4294620267364895	0.0017999488972261484
2.436172526014701	0.0017954860774638582
2.449593524571124	0.0017866301397966515
2.47643552168397	0.001769191957732079
2.5301195159096626	0.001735371041432663
2.6374875043610477	0.0016716598404759194
2.639305583519902	0.0016706234378798218
2.6411236626787558	0.001669588390851069
2.6447598209964642	0.0016675223526855432
2.6520321376318803	0.0016634064246566532
2.6665767709027133	0.0016552385656865623
2.6956660374443784	0.0016391541612406023
2.7538445705277095	0.0016079546528148315
2.8702016366943717	0.0015491665531635129
2.872019715853226	0.0015482839210150042
2.87383779501208	0.0015474023498231048
2.877473953329788	0.0015456423825327406
2.8847462699652047	0.0015421350941586844
2.899290903236037	0.001535170672875542
2.9283801697777028	0.001521439079671313
2.986558702861034	0.00149473887211931
3.1029157690276956	0.0014441965096015398
3.10470069141474	0.0014434492338582922
3.106485613801784	0.001442702773939935
3.1100554585758724	0.0014412122961463651
3.1171951481240487	0.0014382410708806614
3.1314745272204023	0.0014323372413506488
3.1600332854131095	0.0014206817037222294
3.2171508017985238	0.0013979608273852685
3.3313858345693514	0.001354742756503917
3.5598559001110077	0.001276233388285931
3.561575211265088	0.0012756788960663111
3.5632945224191683	0.0012751249121960714
3.566733144727329	0.0012740184666611017
3.5736103893436497	0.0012718116445895042
3.5873648785762917	0.0012674221189617107
3.614873857041576	0.001258738299474766
3.6698918139721446	0.00124174192173466
3.7799277278332815	0.001209161003326952
3.7816470389873618	0.0012086662257549683
3.783366350141442	0.0012081718754010024
3.7868049724496027	0.0012071844540970133
3.7936822170659235	0.0012052147134097076
3.8074367062985655	0.0012012955149863567
3.83494568476385	0.0011935372651815568
3.8899636416944183	0.0011783336794209387
3.8916829528484986	0.0011778651493994548
3.893402264002579	0.0011773970124985859
3.8968408863107395	0.0011764619160466363
3.9037181309270608	0.0011745964185059163
3.9174726201597028	0.001170884093309941
3.944981598624987	0.0011635332413025966
3.9467009097790675	0.001163077045767238
3.948420220933148	0.001162621227669516
3.9518588432413084	0.0011617107218820821
3.958736087857629	0.001159894218650194
3.972490577090271	0.0011562791399187691
3.9742098882443515	0.0011558289266641359
3.975929199398432	0.0011553790833203855
3.9793678217065924	0.0011544805045115324
3.9862450663229136	0.0011526877654740952
3.987964377476994	0.0011522404985667015
3.9896836886310743	0.0011517935978824108
3.993122310939235	0.0011509008933539644
3.994841622093315	0.0011504550885971252
3.9965609332473955	0.0011500096482380357
3.9982802444014753	0.0011495645718222667
3.9999995555555556	0.0011491198588961524

==> anc/plotZ_d2_5.dat <==
4.444444444444444e-7	0.03602322303160586
0.213734533083331	0.03602322303160586
0.42746862172221756	0.03602322303160586
0.8908931098610994	0.03602322303160586
0.944982376402765	0.03602322303160586
0.9990716429444304	0.03602322303160586
1.0007619325238575	0.5028191359129621
1.0024522221032846	0.22189346633147183
1.0041425116827116	0.15723078485038625
1.0058328012621387	0.12689524304474087
1.0075230908415658	0.10887427408617147
1.0092133804209928	0.09677222625099065
1.01090367000042	0.08800523797921048
1.0125939595798468	0.08131768134374652
1.0142842491592736	0.07602138970059014
1.0159745387387007	0.07170567026499575
1.0176648283181278	0.06810927944607419
1.0193551178975548	0.06505775374828326
1.021045407476982	0.06242965907920323
1.022735697056409	0.060137768104412494
1.024425986635836	0.058117936692110475
1.0261162762152631	0.056321351049851344
1.0278065657946902	0.05471069083530781
1.0294968553741173	0.05325655880253169
1.0311871449535444	0.05193566801462485
1.0328774345329714	0.050729122299083
1.0345677241123985	0.049621721071477005
1.0362580136918256	0.048600654868568925
1.0396385928506795	0.046777378515062036
1.0413288824301064	0.045958721729420345
1.0430191720095334	0.04519331367841659
1.0463997511683876	0.043800706584023644
1.0480900407478146	0.043164720557258014
1.0497803303272417	0.04256399291881983
1.0531609094860959	0.041456131839762114
1.054851199065523	0.040943777302796275
1.05654148864495	0.04045614847676608
1.0599220678038042	0.039547508203802526
1.0616123573832312	0.03912320745487714
1.0633026469626583	0.038716997332752
1.0666832261215122	0.03795390246462453
1.068373515700939	0.03759482975517371
1.0700638052803662	0.037249447636221227
1.0734443844392203	0.03659636286616778
1.0802055427569286	0.03542096793715679
1.0818958323363557	0.03515084234633891
1.0835861219157827	0.03488918386439559
1.0869667010746369	0.0343895106786493
1.093727859392345	0.03347410694718437
1.0954181489717718	0.03326082181593403
1.0971084385511989	0.03305318780744186
1.100489017710053	0.0326538694358793
1.1072501760277613	0.03191280888039359
1.1089404656071884	0.03173840317416213
1.1106307551866155	0.03156798145698751
1.1140113343454696	0.031238489100033004
1.1207724926631777	0.030621012841534515
1.1224627822426045	0.030474561380388152
1.1241530718220316	0.030331052435066428
1.1275336509808858	0.030052453104087534
1.134294809298594	0.02952634736183427
1.1359850988780211	0.029400819669258775
1.1376753884574482	0.029277515745035603
1.1410559676163023	0.02903736967192665
1.1478171259340104	0.02858111978290216
1.1613394425694268	0.027752451877389197
1.1630297321488539	0.027655816612086187
1.164720021728281	0.02756058990199162
1.168100600887135	0.027374216643824494
1.1748617592048431	0.027016851742310995
1.1883840758402595	0.026357033628870093
1.1900743654196866	0.026279193565673046
1.1917646549991137	0.026202311840997014
1.1951452341579678	0.02605132908840386
1.2019063924756759	0.025759934614191165
1.2154287091110922	0.025215507016233023
1.2171189986905193	0.025150738378797076
1.2188092882699464	0.025086664602491697
1.2221898674288005	0.024960502178895633
1.2289510257465086	0.024715844720594626
1.242473342381925	0.02425464371862369
1.244163631961352	0.02419943307368677
1.2458539215407791	0.024144736938417077
1.2492345006996333	0.024036833354801387
1.2559956590173413	0.02382680277760376
1.2695179756527577	0.02342813802535382
1.2712082652321848	0.023380177173463558
1.2728985548116118	0.02333260785674704
1.276279133970466	0.023238643507774603
1.283040292288174	0.023055185726925092
1.2965626089235904	0.022705048193909314
1.3236072421944232	0.022063774885898006
1.3252643750020403	0.02202676884796648
1.3269215078096575	0.021990006969277692
1.3302357734248917	0.021917204509360362
1.3368643046553603	0.021774401050536026
1.3501213671162975	0.021499421919614327
1.3766354920381718	0.020987696768073296
1.378292624845789	0.020957258004818877
1.379949757653406	0.020926985462390323
1.3832640232686404	0.020866957083075413
1.389892554499109	0.020748859001971084
1.4031496169600461	0.020520175555234985
1.4296637418819202	0.020090273811395033
1.4313208746895372	0.020064527092212046
1.4329780074971543	0.020038906861513033
1.4362922731123886	0.019988036209592244
1.4429208043428572	0.019887745613629458
1.4561778668037944	0.019692737424481594
1.4578349996114115	0.0196688649742789
1.4594921324190286	0.01964510267685783
1.462806398034263	0.01959789763322897
1.4694349292647315	0.01950475272349607
1.4826919917256687	0.01932333247554857
1.4843491245332858	0.019301095961269776
1.486006257340903	0.01927895895022455
1.4893205229561373	0.019234956170913798
1.4959490541866058	0.019148068528024774
1.497606186994223	0.019126573504828676
1.4992633198018401	0.019105157465942706
1.5025775854170744	0.019062625203723236
1.5042347182246916	0.019041483232256906
1.5058918510323087	0.019020451035353905
1.5075489838399259	0.018999464201633266
1.509206116647543	0.018978582532751323
1.5108632494551602	0.018968107917629654
1.5125203822627773	0.01895771424343299
1.5158346478780116	0.018936978049686897
1.5224631791084802	0.018895708980590734
1.5357202415694173	0.018813973861947976
1.5373773743770345	0.01880383137519175
1.5390345071846516	0.01879370527400877
1.542348772799886	0.01877350205224141
1.5489773040303545	0.01873329030749172
1.5622343664912917	0.01865363596071907
1.588748491413166	0.018497328738470643
1.6417767412569144	0.018196151378880598
1.7478332409444115	0.01763545192139223
1.74963082809133	0.017626390178788028
1.7514284152382482	0.017617342390611888
1.755023589532085	0.01759928853456023
1.7622139381197583	0.01756334670992621
1.7765946352951052	0.01749211876637529
1.8053560296457987	0.017352224593076986
1.8628788183471858	0.017082219114146965
1.97792439574996	0.016577985179519555
1.9797219828968782	0.016570457066710273
1.9815195700437966	0.016562939200211405
1.9851147443376331	0.01654793411332972
1.9923050929253066	0.016518045878429297
2.0066857901006534	0.016458752060062642
2.035447184451347	0.016342055145575032
2.092969973152734	0.01611591958591747
2.2080155505555084	0.015690454605201066
2.2096931753750613	0.015684497286241335
2.211370800194614	0.015678546747720193
2.21472604983372	0.015666665960618126
2.2214365491119317	0.01564298518844841
2.2348575476683545	0.015595944018656792
2.2616995447812007	0.015503120950735952
2.315383539006893	0.015322340877406387
2.422751527458278	0.01497897695328872
2.4244291522778307	0.014973793578035903
2.4261067770973836	0.014968615580079133
2.4294620267364895	0.014958275678912086
2.436172526014701	0.014937659996826192
2.449593524571124	0.01489668306236679
2.47643552168397	0.014815730794358486
2.5301195159096626	0.014657708221810565
2.6374875043610477	0.014356262319436222
2.639305583519902	0.014351316829625293
2.6411236626787558	0.01434637644720869
2.6447598209964642	0.014336510969439808
2.6520321376318803	0.014316840917508861
2.6665767709027133	0.014277742488399844
2.6956660374443784	0.014200497086976346
2.7538445705277095	0.01404969441377497
2.8702016366943717	0.01376196302645968
3.1029157690276956	0.013235842704709816
3.10470069141474	0.013232037450865212
3.106485613801784	0.013228235477122137
3.1100554585758724	0.013220641351111352
3.1171951481240487	0.013205492253715305
3.1314745272204023	0.01317534963507995
3.1600332854131095	0.013115678487485459
3.2171508017985238	0.012998728750905695
3.3313858345693514	0.012773917978598462
3.5598559001110077	0.01235720869587874
3.561575211265088	0.012354225682723437
3.5632945224191683	0.012351244828811484
3.566733144727329	0.012345289588307287
3.5736103893436497	0.012333404903950995
3.5873648785762917	0.012309738144489935
3.614873857041576	0.01226281050145281
3.6698918139721446	0.012170543129498055
3.7799277278332815	0.011992088985984823
3.7816470389873618	0.0119893625976991
3.783366350141442	0.011986638068092418
3.7868049724496027	0.011981194576475852
3.7936822170659235	0.011970329804734982
3.8074367062985655	0.011948688638857235
3.83494568476385	0.011905756114741577
3.8899636416944183	0.011821261363720425
3.8916829528484986	0.01181864981082052
3.893402264002579	0.011816039987988919
3.8968408863107395	0.011810825524896162
3.9037181309270608	0.011800417275716197
3.9174726201597028	0.011779683061624914
3.944981598624987	0.011738540419313328
3.9467009097790675	0.011735983295981495
3.948420220933148	0.011733427843052948
3.9518588432413084	0.011728321941137206
3.958736087857629	0.011718130102346298
3.972490577090271	0.01169782588143455
3.9742098882443515	0.011695295267957486
3.975929199398432	0.011692766296127787
3.9793678217065924	0.011687713270316525
3.9862450663229136	0.011677626840578503
3.987964377476994	0.011675109310753586
3.9896836886310743	0.011672593408457518
3.993122310939235	0.01166756647944322
3.994841622093315	0.011665055449227208
3.9965609332473955	0.01166254603954449
3.9982802444014753	0.011660038248652757
3.9999995555555556	0.011657532074812323

==> anc/plotZ_d2_7.dat <==
4.444444444444444e-7	0.05182194367572251
0.213734533083331	0.05182194367572251
0.42746862172221756	0.05182194367572251
0.8908931098610994	0.05182194367572251
0.944982376402765	0.05182194367572251
0.9990716429444304	0.05182194367572251
1.007619325238575	0.3367232948072073
1.0024522221032846	0.18230998244814553
1.0041425116827116	0.14295920552794378
1.0058328012621387	0.12353952934336719
1.0075230908415658	0.11159221814855814
1.0092133804209928	0.10334938486080063
1.01090367000042	0.09724488350960903
1.0125939595798468	0.09250035481826197
1.0142842491592736	0.08868123115003786
1.0159745387387007	0.08552409620614747
1.0176648283181278	0.0828589777028475
1.0193551178975548	0.08057089959542073
1.021045407476982	0.07857903187012086
1.022735697056409	0.07682470735900787
1.024425986635836	0.07526422253497439
1.0261162762152631	0.07386427573793986
1.0278065657946902	0.07259901877039124
1.0294968553741173	0.0714480286326446
1.0311871449535444	0.07039495090210279
1.0328774345329714	0.06942650740945527
1.0345677241123985	0.06853180071239753
1.0362580136918256	0.0677018162464895
1.0396385928506795	0.066206775081467
1.0413288824301064	0.06552993622594586
1.0430191720095334	0.0648937431438451
1.0463997511683876	0.06372776016256826
1.0480900407478146	0.0631914403705223
1.0497803303272417	0.06268258939528813
1.0531609094860959	0.0617380992086962
1.054851199065523	0.06129856344499286
1.05654148864495	0.06087855802954785
1.0599220678038042	0.060091477516965947
1.0616123573832312	0.0597218787030789
1.0633026469626583	0.05936678160433714
1.0666832261215122	0.05869627789869289
1.068373515700939	0.05837918429532601
1.0700638052803662	0.05807319461533093
1.0734443844392203	0.05749189589226391
1.0802055427569286	0.056436423089406426
1.0818958323363557	0.05619210914707147
1.0835861219157827	0.055954807731353334
1.0869667010746369	0.0554998508897503
1.093727859392345	0.0546600521374783
1.0954181489717718	0.05446317086132412
1.0971084385511989	0.05427105428510376
1.100489017710053	0.053900305732684624
1.1072501760277613	0.05320770833458897
1.1089404656071884	0.05304381334841685
1.1106307551866155	0.05288333576838446
1.1140113343454696	0.05257212209255327
1.1207724926631777	0.05198545594306787
1.1224627822426045	0.051845636994282955
1.1241530718220316	0.0517083709089152
1.1275336509808858	0.05144115793696206
1.134294809298594	0.050933865727658255
1.1359850988780211	0.05081228597423971
1.1376753884574482	0.05069267649860586
1.1410559676163023	0.05045913299469879
1.1478171259340104	0.05001324407418792
1.1613394425694268	0.049195909183458994
1.1630297321488539	0.04909994558720329
1.164720021728281	0.04900524410128677
1.168100600887135	0.04881950609074076
1.1748617592048431	0.048461876414556904
1.1883840758402595	0.04779629642019695
1.1900743654196866	0.04771731495497446
1.1917646549991137	0.047639210745096076
1.1951452341579678	0.04748553563087398
1.2019063924756759	0.04718786410294117
1.2154287091110922	0.04662779367559346
1.2171189986905193	0.046560820613463116
1.2188092882699464	0.04649448526679255
1.2221898674288005	0.04636366479560281
1.2289510257465086	0.04610913561240356
1.242473342381925	0.04562630561861331
1.2695179756527577	0.04475073472400168
1.2712082652321848	0.044699506268767925
1.2728985548116118	0.044648653243540753
1.276279133970466	0.04454805096861587
1.283040292288174	0.044351119041089564
1.2965626089235904	0.043973278110645275
1.3236072421944232	0.04327431415234262
1.3252643750020403	0.04323369641006143
1.3269215078096575	0.04319331586207203
1.3302357734248917	0.04311325468326947
1.3368643046553603	0.04295585905817532
1.3501213671162975	0.042651420725436
1.3766354920381718	0.0420800189859778
1.378292624845789	0.04204582636297139
1.379949757653406	0.042011803124107155
1.3832640232686404	0.04194425298728736
1.389892554499109	0.041811100198647845
1.4031496169600461	0.041552248814750024
1.4296637418819202	0.041061913857563116
1.4313208746895372	0.041032393023014334
1.4329780074971543	0.041002996905383504
1.4362922731123886	0.040944576350001434
1.4429208043428572	0.04082919518704123
1.4561778668037944	0.04060404993105555
1.4826919917256687	0.040174613589085265
1.5357202415694173	0.0393882564680478
1.5373773743770345	0.039365065996158195
1.5390345071846516	0.039341952899082946
1.542348772799886	0.039295957157418876
1.5489773040303545	0.0392048723646167
1.5622343664912917	0.039026220591489795
1.588748491413166	0.03868217987478501
1.6417767412569144	0.038041499970445015
1.6434338740645313	0.03802240383481295
1.6450910068721485	0.03800335908404733
1.6484052724873828	0.037965429411321756
1.6550338037178514	0.03789018613375369
1.6682908661787885	0.0377421105657423
1.6948049911006628	0.037455142517321495
1.7478332409444115	0.036914645639397725
1.74963082809133	0.03689704425452595
1.7514284152382482	0.036879487852401055
1.755023589532085	0.03684450660030896
1.7622139381197583	0.036775075168902625
1.7765946352951052	0.036638270658162934
1.8053560296457987	0.03637253954994288
1.8628788183471858	0.03586996904566538
1.8646764054941043	0.03585484018290488
1.8664739926410225	0.03583974422678906
1.8700691669348593	0.035809651275362134
1.8772595155225327	0.035749857577180744
1.8916402126978793	0.03563180778212866
1.9204016070485728	0.03540162435287071
1.9221991941954912	0.035387491005285
1.9239967813424095	0.03537338644637771
1.9275919556362462	0.035345261888987484
1.9347823042239196	0.035289363466302376
1.936579891370838	0.035275459500209286
1.9383774785177563	0.03526158295922995
1.941972652811593	0.03523391467251003
1.9491630013992665	0.035178915848361914
1.950960588546185	0.035165228354991876
1.9527581756931032	0.035151573280982604
1.9545557628400214	0.03513794555016793
1.9563533499869399	0.03512592498433645
1.9581509371338583	0.03511624817012579
1.9599485242807766	0.035106582897369204
1.9635436985746133	0.03508728687896435
1.9653412857215318	0.0350776560848727
1.96713887286845	0.035068036735347786
1.9707340471622867	0.03504883227391283
1.97792439574996	0.035010559632942334
1.9797219828968782	0.03500101972631402
1.9815195700437966	0.03499149107394786
1.9851147443376331	0.03497246743819928
1.9923050929253066	0.03493455418993059
2.0066857901006534	0.03485925862262966
2.035447184451347	0.034710750801239386
2.092969973152734	0.034421759005302664
2.2080155505555084	0.03387359733945099
2.2096931753750613	0.03386588011946187
2.211370800194614	0.03385817051242083
2.21472604983372	0.033842774084108226
2.2214365491119317	0.033812072000890356
2.2348575476683545	0.03375102799822715
2.2616995447812007	0.033630357640537525
2.315383539006893	0.033394510090661376
2.422751527458278	0.03294346650057858
2.6374875043610477	0.0321147714611977
2.639305583519902	0.0321081332061009
2.6411236626787558	0.03210150089291339
2.6447598209964642	0.03208825405467409
2.6520321376318803	0.032061831268784514
2.6665767709027133	0.03200926718143375
2.6956660374443784	0.031905248599155306
2.7538445705277095	0.0317015233348015
2.8702016366943717	0.03131037266064854
3.1029157690276956	0.030586583060408488
3.10470069141474	0.03058130664203766
3.106485613801784	0.030576034165696906
3.1100554585758724	0.030565501018285136
3.1171951481240487	0.030544481799348572
3.1314745272204023	0.030502630511688375
3.1600332854131095	0.030419667439779176
3.2171508017985238	0.030256628536521654
3.3313858345693514	0.029941563764368833
3.5598559001110077	0.02935163062900693
3.561575211265088	0.02934737915781529
3.5632945224191683	0.02934313035384288
3.566733144727329	0.029334640735724293
3.5736103893436497	0.029317693376234417
3.5873648785762917	0.029283925507704308
3.614873857041576	0.0292168919820544
3.6698918139721446	0.029084793219342497
3.7799277278332815	0.02882815909475492
3.7816470389873618	0.028824226485707247
3.783366350141442	0.028820296200302027
3.7868049724496027	0.02881244259071071
3.7936822170659235	0.028796763148649866
3.8074367062985655	0.02876551483401001
3.83494568476385	0.028703456218534578
3.8899636416944183	0.028581057678430822
3.8916829528484986	0.0285772690348991
3.893402264002579	0.028573482566668775
3.8968408863107395	0.02856591614728056
3.9037181309270608	0.02855080931515094
3.9174726201597028	0.028520699187016094
3.944981598624987	0.02846088919392877
3.9467009097790675	0.028457169080235746
3.948420220933148	0.028453451072729504
3.9518588432413084	0.02844602136784526
3.958736087857629	0.028431187139734037
3.972490577090271	0.02840161894181956
3.9742098882443515	0.028397932275745972
3.975929199398432	0.02839424768247878
3.9793678217065924	0.02838688470612247
3.9862450663229136	0.028372183536598684
3.987964377476994	0.028368513395432143
3.9896836886310743	0.028364845310665885
3.993122310939235	0.02835751530218654
3.994841622093315	0.028353853374406827
3.9965609332473955	0.028350193494894167
3.9982802444014753	0.02834653566162242
3.9999995555555556	0.028342879872568397

==> anc/plotZ_d2_9.dat <==
4.444444444444444e-7	0.13526497693203526
0.213734533083331	0.13526497693203526
0.42746862172221756	0.13526497693203526
0.8908931098610994	0.13526497693203526
0.944982376402765	0.13526497693203526
0.9990716429444304	0.13526497693203526
1.0007619325238575	0.2871532813344647
1.0024522221032846	0.2142257336181821
1.0041425116827116	0.1938019826789627
1.0058328012621387	0.18323639176085862
1.0075230908415658	0.17652067445700217
1.0092133804209928	0.17176888020564696
1.01090367000042	0.1681762373473692
1.0125939595798468	0.16533444511374443
1.0142842491592736	0.1630116248665168
1.0159745387387007	0.16106508853725426
1.0176648283181278	0.15940165484923532
1.0193551178975548	0.1579575206518061
1.021045407476982	0.15668737767801888
1.022735697056409	0.15555804363959272
1.024425986635836	0.15454457097076607
1.0261162762152631	0.15362780445655266
1.0278065657946902	0.15279276117442703
1.0294968553741173	0.15202752795060487
1.0311871449535444	0.15132249504155357
1.0328774345329714	0.1506698183978292
1.0345677241123985	0.15006301481194562
1.0362580136918256	0.1494966838158193
1.0396385928506795	0.14846793041809184
1.0413288824301064	0.14799835341210144
1.0430191720095334	0.14755470054716924
1.0463997511683876	0.1467356608428335
1.0480900407478146	0.14635625448214662
1.0497803303272417	0.1459946508242586
1.0531609094860959	0.145319174982366
1.054851199065523	0.145002854607047
1.05654148864495	0.1446993950058015
1.0599220678038042	0.14412744605553368
1.0616123573832312	0.1438573661151115
1.0633026469626583	0.1435969481072518
1.0666832261215122	0.14310267093189274
1.068373515700939	0.14286772978326898
1.0700638052803662	0.14264027333360293
1.0734443844392203	0.14220612113878284
1.0802055427569286	0.1414107197021626
1.0818958323363557	0.1412252533651204
1.0835861219157827	0.1410446111734401
1.0869667010746369	0.14069687905864237
1.093727859392345	0.14005002496588367
1.0954181489717718	0.13989741659498386
1.0971084385511989	0.13974814090165763
1.100489017710053	0.13945904672657225
1.1072501760277613	0.1389153047621523
1.1089404656071884	0.13878591599614082
1.1106307551866155	0.13865895309403353
1.1140113343454696	0.1384119599263306
1.1207724926631777	0.1379435141630459
1.134294809298594	0.13709420320783897
1.1359850988780211	0.13699518598582813
1.1376753884574482	0.1368976019472004
1.1410559676163023	0.13670657206692655
1.1478171259340104	0.13634001356355996
1.1613394425694268	0.13566165608170946
1.1630297321488539	0.13558144923394388
1.164720021728281	0.13550218013972276
1.168100600887135	0.13534636637657732
1.1748617592048431	0.13504506435942534
1.1883840758402595	0.13447969032216503
1.2154287091110922	0.13347195842029136
1.2171189986905193	0.13341359630879135
1.2188092882699464	0.13335572009607777
1.2221898674288005	0.1332413914257476
1.2289510257465086	0.13301820566805828
1.242473342381925	0.13259208987978063
1.2695179756527577	0.13180993916007197
1.2712082652321848	0.13176379070163163
1.2728985548116118	0.13171793769865967
1.276279133970466	0.1316271008648981
1.283040292288174	0.1314487963632144
1.2965626089235904	0.1311048626044772
1.3236072421944232	0.13046213367544301
1.3252643750020403	0.13042451954835954
1.3269215078096575	0.13038709645076477
1.3302357734248917	0.13031281273858472
1.3368643046553603	0.13016643982589793
1.3501213671162975	0.12988204988114915
1.3766354920381718	0.129343671047264
1.4296637418819202	0.12836904302609992
1.4313208746895372	0.12834048058847689
1.4329780074971543	0.12831202227753954
1.4362922731123886	0.12825541512839023
1.4429208043428572	0.12814341500408077
1.4561778668037944	0.12792409882832467
1.4826919917256687	0.1275029263539404
1.5357202415694173	0.12672177286579417
1.5373773743770345	0.12669853712373935
1.5390345071846516	0.12667536740124927
1.542348772799886	0.1266292248163487
1.5489773040303545	0.12653771461349791
1.5622343664912917	0.12635770730488324
1.588748491413166	0.1260090912058089
1.6417767412569144	0.12535287438705478
1.7478332409444115	0.124175814476741
1.74963082809133	0.1241571912017021
1.7514284152382482	0.12413860785409701
1.755023589532085	0.12410156023895388
1.7622139381197583	0.12402793589837308
1.7765946352951052	0.12388253137975264
1.8053560296457987	0.12359879349473744
1.8628788183471858	0.12305740274784366
1.97792439574996	0.12206442868700443
1.9797219828968782	0.12204975189082015
1.9815195700437966	0.12203509891513091
1.9851147443376331	0.12200586389673347
1.9923050929253066	0.12194767570112978
2.0066857901006534	0.12183240840560802
2.035447184451347	0.12160617140076493
2.092969973152734	0.12116986315968983
2.2080155505555084	0.12035483705434921
2.2096931753750613	0.120343467512837
2.211370800194614	0.12033211181903701
2.21472604983372	0.12030944202808717
2.2214365491119317	0.12026426760038486
2.2348575476683545	0.12017457159043114
2.2616995447812007	0.1199977297396131
2.315383539006893	0.11965378433536814
2.422751527458278	0.11900154227940983
2.6374875043610477	0.11781818772684656
2.639305583519902	0.11780877130750445
2.6411236626787558	0.11779936383421523
2.6447598209964642	0.11778057707672446
2.6520321376318803	0.1177431137832272
2.6665767709027133	0.11766862509857015
2.6956660374443784	0.11752136553068036
2.7538445705277095	0.11723347019216669
2.8702016366943717	0.1166823541216395
2.872019715853226	0.11667398868272627
2.87383779501208	0.11666563062838872
2.877473953329788	0.11664893579527308
2.8847462699652047	0.11661563311362019
2.899290903236037	0.11654937079895121
2.9283801697777028	0.1164181979510406
2.986558702861034	0.11616108549298938
3.1029157690276956	0.11566652399294988
3.10470069141474	0.11565913101041726
3.106485613801784	0.11565174359499605
3.1100554585758724	0.11563698566923437
3.1171951481240487	0.11560753717023947
3.1314745272204023	0.11554890767322973
3.1600332854131095	0.11543270319627363
3.2171508017985238	0.11520439388871939
3.3313858345693514	0.1147699017919303
3.5598559001110077	0.1140111330247927
3.561575211265088	0.11400562806712235
3.5632945224191683	0.11400012603187958
3.566733144727329	0.11398913071683947
3.5736103893436497	0.11396717502592811
3.5873648785762917	0.11392340274356337
3.614873857041576	0.11383640937718824
3.6698918139721446	0.11366458675196958
3.7799277278332815	0.1133292863253398
3.7816470389873618	0.11332413279885524
3.783366350141442	0.11331898184906034
3.7868049724496027	0.11330868766970953
3.7936822170659235	0.11328813012334665
3.8074367062985655	0.1132471377339253
3.83494568476385	0.113165639445515
3.8899636416944183	0.11300455496168628
3.8916829528484986	0.1129995615274576
3.893402264002579	0.11299457051930013
3.8968408863107395	0.11298459577220483
3.9037181309270608	0.11296467529210674
3.9174726201597028	0.11292494988855616
3.944981598624987	0.11284595735083162
3.9467009097790675	0.1128410404503061
3.948420220933148	0.11283612590537404
3.9518588432413084	0.11282630387367922
3.958736087857629	0.1128066879828511
3.972490577090271	0.11276756841293886
3.9742098882443515	0.11276268894510512
3.975929199398432	0.11275781179875445
3.9793678217065924	0.11274806446207447
3.9862450663229136	0.11272859755396346
3.987964377476994	0.11272373659913776
3.9896836886310743	0.11271887794901272
3.993122310939235	0.11270916755452663
3.994841622093315	0.11270431580600354
3.9965609332473955	0.11269946635385698
3.9982802444014753	0.11269461919601292
3.9999995555555556	0.11268977433039999
